Global Description of Beta Decay with the Axially-Deformed Skyrme Finite Amplitude Method: Extension to Odd-Mass and Odd-Odd Nuclei

We use the finite amplitude method (FAM), an efficient implementation of the quasiparticle random phase approximation, to compute beta-decay rates with Skyrme energy-density functionals for 3983 nuclei, essentially all the medium-mass and heavy isotopes on the neutron rich side of stability. We employ an extension of the FAM that treats odd-mass and odd-odd nuclear ground states in the equal filling approximation. Our rates are in reasonable agreement both with experimental data where available and with rates from other global calculations.

==> anc/supplementary_halflives.txt <==
# Table of ground-state and beta-decay properties of neutron-rich nuclei
#
# E.M. Ney, J. Engel, and N. Schunck
#
# Column Key:
# - ID,Z,N: Isotope, Protons, Neutrons
# - Str: Code indicating if strength was computed and if contour integration was corrected
#        1st Character:
#           - = Strength was not computed
#           S = (Suspicious) A member of the suspiscious data set
#           R = (Random) A member of the random sample data set
#        2nd Character:
#           - = Strength was not computed
#           V = (Valid) Original contour integration was valid
#           C = (Corrected) Invalid contour integration was corrected
# - Z-Blk,N-Blk: Asympototic quanutm numbers of the blocked proton/neutron quasiparticle
#                {2*Omega}{Parity}[N=nz+2*nr+nl, nz, nl]
#                In all cases blocking was performed from the Z-1 and/or N+1 even-even nucleus
# - 2KP: 2*spin and parity computed as in C.J. Gallagher and S.A. Moszkowski, Phys. Rev. 111, 5 (1958)
# - Energy: HFB binding energy in [MeV]
# - beta_2: Deformation parameter beta_2
# - Q-value: HFB Q-value estimate in [MeV]
# - Half-Life: The half-life in [seconds]
# - FF%: Percent of rate that is first-forbbiden, rate_ff/rate_total*100%
# - sigma_r: Estimated error from the model discussed in main text (Eq. 27)
#
         ID   Z   N Str       Z-Blk       N-Blk  2KP      Energy   beta_2  Q-value   Half-Life    FF%   sigma_r
0      50Ca  20  30  --          --          --   0+  -422.59815 -0.00135  5.67730 9.97659e-01   0.00   0.74805
1      51Ca  20  31  SV          --   1-[3,3,0]   1-  -426.95011 -0.01660  8.68693 9.76638e-01   0.00   0.50231
2      52Ca  20  32  --          --          --   0+  -433.00458  0.00102  7.64459 1.10180e-01   0.00   0.56672
3      53Ca  20  33  --          --   1-[3,0,1]   1-  -436.43946 -0.00000  9.96557 3.54587e-01   0.00   0.44088
4      54Ca  20  34  --          --          --   0+  -441.52414  0.00130  9.83185 1.87377e-02   0.01   0.44659
5      55Ca  20  35  --          --   1-[3,0,1]   1-  -444.00350  0.00498 12.99211 9.56786e-03   0.03   0.34195
6      56Ca  20  36  --          --          --   0+  -448.85394  0.00127 11.41739 7.37732e-03   0.07   0.38714
7      57Ca  20  37  --          --   5-[3,0,3]   5-  -450.79872  0.00030 14.34383 5.50937e-03   0.08   0.31081
8      58Ca  20  38  --          --          --   0+  -455.17009  0.00113 13.17976 3.91304e-03   0.24   0.33726
9      59Ca  20  39  --          --   5-[3,0,3]   5-  -456.35606  0.01901 17.36546 3.05982e-03   0.45   0.25825
10     60Ca  20  40  --          --          --   0+  -460.30620  0.00108 15.34257 2.52448e-03   0.94   0.29122
11     61Ca  20  41  --          --   9+[4,0,4]   9+  -460.27124 -0.02429 19.16479 2.11020e-03   2.61   0.23462
12     50Sc  21  29  SV   7-[3,0,3]   3-[3,0,1]  10+  -426.86611 -0.07672  6.32264 5.61892e+01   0.00   0.67693
13     51Sc  21  30  SC   7-[3,0,3]          --   7-  -434.27514 -0.06558  9.44007 2.02027e+00   0.00   0.46421
14     52Sc  21  31  SC   7-[3,0,3]   1-[3,3,0]   6+  -439.28969 -0.07046 10.86722 1.56719e+00   0.00   0.40589
15     53Sc  21  32  SC   7-[3,0,3]          --   7-  -445.81470 -0.05981 11.55218 2.02478e-01   0.00   0.38281
16     54Sc  21  33  SC   1-[3,2,1]   1-[3,0,1]   2+  -449.74887  0.06989 12.39839 1.78010e-01   0.00   0.35769
17     55Sc  21  34  --   7-[3,0,3]          --   7-  -455.67380 -0.05871 13.37212 3.90732e-02   0.01   0.33258
18     56Sc  21  35  --   7-[3,0,3]   1-[3,0,1]   6+  -458.90431 -0.05796 13.95471 1.87533e-02   0.02   0.31918
19     57Sc  21  36  --   7-[3,0,3]          --   7-  -464.31224 -0.05202 14.87714 1.28852e-02   0.04   0.30003
20     58Sc  21  37  --   7-[3,0,3]   3-[3,1,2]   4+  -466.87858 -0.05023 15.68276 9.35301e-03   0.02   0.28510
21     59Sc  21  38  --   7-[3,0,3]          --   7-  -471.86894 -0.03884 16.59008 6.27474e-03   0.16   0.26996
22     60Sc  21  39  --   7-[3,0,3]   1-[3,2,1]   6+  -473.87230 -0.04309 17.56768 4.71172e-03   0.02   0.25536
23     61Sc  21  40  --   7-[3,0,3]          --   7-  -478.21697 -0.02702 18.36795 3.81233e-03   0.11   0.24453
24     62Sc  21  41  --   7-[3,0,3]   9+[4,0,4]  16-  -478.97487 -0.04628 18.88302 3.13378e-03   0.50   0.23803
25     63Sc  21  42  --   7-[3,0,3]          --   7-  -482.92939 -0.03078 20.47664 3.03707e-03   0.94   0.21996
26     64Sc  21  43  RC   1-[3,1,0]   1+[4,2,0]   0-  -483.27774  0.04994 21.39030 2.64114e-03   4.23   0.21078
27     65Sc  21  44  --   7-[3,0,3]          --   7-  -486.39353 -0.03898 22.11676 2.60626e-03   3.81   0.20401
28     66Sc  21  45  --   1-[3,1,0]   1+[4,2,0]   0-  -486.19908  0.06105 22.89561 2.34293e-03   7.02   0.19722
29     52Ti  22  30  --          --          --   0+  -446.65370 -0.00297  2.40267 5.64528e+01   0.00   1.62059
30     53Ti  22  31  --          --   3-[3,0,1]   3-  -452.15575  0.05640  5.34822 6.92373e+00   0.00   0.79044
31     54Ti  22  32  --          --          --   0+  -459.44964  0.00198  4.33422 9.63413e-01   0.00   0.95810
32     55Ti  22  33  --          --   1-[3,3,0]   1-  -463.87324 -0.02064  7.34383 5.81322e-01   0.00   0.58851
33     56Ti  22  34  --          --          --   0+  -470.63842  0.00153  6.50190 1.01050e-01   0.00   0.65953
34     57Ti  22  35  --          --   1-[3,0,1]   1-  -474.53058  0.00158  9.41988 4.68162e-02   0.00   0.46515
35     58Ti  22  36  --          --          --   0+  -480.67756  0.00118  8.32879 2.81601e-02   0.01   0.52272
36     59Ti  22  37  --          --   1-[3,2,1]   1-  -483.94054 -0.01708 11.32133 1.78738e-02   0.02   0.39029
37     60Ti  22  38  --          --          --   0+  -489.67694  0.00069 10.01142 1.20768e-02   0.04   0.43895
38     61Ti  22  39  --          --   5-[3,0,3]   5-  -492.25154  0.02956 14.00391 8.61968e-03   0.10   0.31809
39     62Ti  22  40  --          --          --   0+  -497.41580  0.00055 11.74837 6.61521e-03   0.24   0.37668
40     63Ti  22  41  --          --   9+[4,0,4]   9+  -498.68975 -0.03275 15.94776 5.24755e-03   1.12   0.28050
41     64Ti  22  42  --          --          --   0+  -503.31224 -0.00000 13.94514 5.13105e-03   1.60   0.31939
42     65Ti  22  43  --          --   9+[4,0,4]   9+  -504.07318 -0.01913 17.57118 4.42559e-03   2.94   0.25531
43     66Ti  22  44  --          --          --   0+  -507.66263 -0.00000 15.77318 4.24580e-03   4.90   0.28351
44     67Ti  22  45  --          --   9+[4,0,4]   9+  -507.94529  0.00091 19.10795 3.72614e-03   7.29   0.23530
45     68Ti  22  46  --          --          --   0+  -511.00830  0.00000 17.27584 3.55956e-03   9.96   0.25955
46     69Ti  22  47  --          --   1+[4,4,0]   1+  -511.10640  0.17988 20.49133 2.93414e-03  11.50   0.21980
47     70Ti  22  48  --          --          --   0+  -513.62930  0.14597 19.44834 2.79839e-03  14.31   0.23129
48     71Ti  22  49  --          --   1+[4,2,0]   1+  -513.69367  0.15406 21.78927 2.51392e-03  17.83   0.20701
49     72Ti  22  50  --          --          --   0+  -515.69183  0.16068 20.61923 2.35312e-03  19.81   0.21847
50     73Ti  22  51  --          --   1+[4,4,0]   1+  -515.23703  0.11789 22.86392 2.21574e-03  24.06   0.19749
51      53V  23  30  --   3-[3,2,1]          --   3-  -456.50851  0.16898  3.33887 9.15601e+01   0.00   1.21189
52      54V  23  31  --   3-[3,2,1]   1-[3,0,1]   2+  -462.77613  0.20422  4.62702 1.04561e+01   0.00   0.90273
53      55V  23  32  --   3-[3,2,1]          --   3-  -470.65062  0.15743  5.73249 2.61555e+00   0.00   0.74138
54      56V  23  33  --   3-[3,2,1]   3-[3,0,1]   6+  -475.91387  0.16928  7.22087 8.40426e-01   0.00   0.59791
55      57V  23  34  --   3-[3,2,1]          --   3-  -483.13291  0.12721  7.51982 2.15857e-01   0.00   0.57556
56      58V  23  35  --   3-[3,2,1]   3-[3,1,2]   0+  -487.56174  0.12564  8.75598 1.21797e-01   0.00   0.49856
57      59V  23  36  --   7-[3,0,3]          --   7-  -494.33948 -0.03159  9.22527 6.60262e-02   0.01   0.47447
58      60V  23  37  --   7-[3,0,3]   1-[3,2,1]   8+  -498.31226 -0.03026 10.28706 3.30601e-02   0.01   0.42773
59      61V  23  38  --   7-[3,0,3]          --   7-  -504.65837 -0.01700 11.01981 2.17304e-02   0.03   0.40051
60      62V  23  39  --   7-[3,0,3]   1-[3,2,1]   6+  -507.92222 -0.03798 12.76343 1.46005e-02   0.05   0.34784
61      63V  23  40  --   7-[3,0,3]          --   7-  -513.76267 -0.00919 12.81636 1.07786e-02   0.15   0.34646
62      64V  23  41  --   7-[3,0,3]   9+[4,0,4]  16-  -515.64364 -0.03729 14.81836 8.38328e-03   0.21   0.30118
63      65V  23  42  --   7-[3,0,3]          --   7-  -520.72551 -0.01075 15.07575 8.15310e-03   1.07   0.29620
64      66V  23  43  --   7-[3,0,3]   9+[4,0,4]  16-  -522.11874 -0.02539 16.48868 7.00752e-03   1.50   0.27157
65      67V  23  44  RV   7-[3,0,3]          --   7-  -526.18404 -0.01500 16.81794 6.68004e-03   3.86   0.26641
66      68V  23  45  --   7-[3,0,3]   9+[4,0,4]  16-  -527.02562 -0.01133 18.18630 5.87819e-03   5.62   0.24691
67      69V  23  46  --   3-[3,2,1]          --   3-  -531.02461  0.19841 17.95055 4.25485e-03   6.16   0.25006
68      70V  23  47  --   3-[3,2,1]   1+[4,2,0]   4-  -532.06794  0.22472 19.04773 3.75778e-03   7.79   0.23603
69      71V  23  48  --   3-[3,2,1]          --   3-  -534.88515  0.21659 19.75186 3.50458e-03  11.05   0.22782
70      72V  23  49  --   3-[3,2,1]   7+[4,1,3]  10-  -535.36781  0.24314 20.85131 3.01886e-03  13.59   0.21610
71      73V  23  50  --   3-[3,2,1]          --   3-  -537.75747  0.22114 20.87627 2.90104e-03  16.81   0.21584
72      74V  23  51  --   3-[3,2,1]   1+[4,3,1]   2-  -537.57704  0.23790 22.07385 2.53243e-03  18.88   0.20440
73     56Cr  24  32  --          --          --   0+  -482.77408  0.18431  2.32627 1.65852e+01   0.00   1.66699
74     57Cr  24  33  --          --   3-[3,0,1]   3-  -488.74482  0.18562  5.22569 2.80066e+00   0.00   0.80749
75     58Cr  24  34  --          --          --   0+  -496.53632  0.15276  4.13952 8.99535e-01   0.00   0.99890
76     59Cr  24  35  --          --   3-[3,1,2]   3-  -501.65439  0.14534  6.90706 3.29026e-01   0.00   0.62332
77     60Cr  24  36  --          --          --   0+  -508.93979  0.08713  5.68180 1.63878e-01   0.00   0.74750
78     61Cr  24  37  --          --   1-[3,0,1]   1-  -513.54677  0.06081  8.54298 7.41979e-02   0.00   0.51032
79     62Cr  24  38  --          --          --   0+  -520.56236  0.00003  7.17714 4.88494e-02   0.00   0.60132
80     63Cr  24  39  --          --   1-[3,2,1]   1-  -524.51570 -0.04213 10.93892 2.84174e-02   0.02   0.40334
81     64Cr  24  40  --          --          --   0+  -530.92225 -0.00000  8.83099 2.06984e-02   0.04   0.49454
82     65Cr  24  41  --          --   9+[4,0,4]   9+  -533.44576 -0.03672 13.06377 1.53391e-02   0.09   0.34014
83     66Cr  24  42  --          --          --   0+  -539.10198 -0.00000 11.29552 1.51570e-02   0.51   0.39114
84     67Cr  24  43  --          --   9+[4,0,4]   9+  -541.02872 -0.02207 14.78984 1.27298e-02   0.95   0.30174
85     68Cr  24  44  --          --          --   0+  -545.62496 -0.00000 13.19960 1.21463e-02   2.37   0.33677
86     69Cr  24  45  --          --   9+[4,0,4]   9+  -547.00698  0.00164 16.45373 1.04602e-02   4.15   0.27213
87     70Cr  24  46  --          --          --   0+  -551.32072  0.18895 15.12849 7.39457e-03   4.28   0.29521
88     71Cr  24  47  --          --   1+[4,2,0]   1+  -552.84762  0.22935 17.57478 6.11000e-03   5.94   0.25526
89     72Cr  24  48  --          --          --   0+  -556.15603  0.21814 16.99139 5.74829e-03   8.52   0.26377
90     73Cr  24  49  --          --   7+[4,1,3]   7+  -557.17453  0.25880 19.09332 4.67555e-03  10.45   0.23548
91     74Cr  24  50  --          --          --   0+  -559.89122  0.22902 18.19575 4.54193e-03  14.16   0.24678
92     75Cr  24  51  --          --   1+[4,3,1]   1+  -560.15122  0.24943 20.76674 3.74047e-03  16.93   0.21696
93     76Cr  24  52  --          --          --   0+  -562.53456  0.21470 19.59500 3.66338e-03  20.38   0.22960
94     77Cr  24  53  --          --   1+[4,3,1]   1+  -562.54832  0.21150 21.72766 3.31835e-03  25.04   0.20758
95     78Cr  24  54  --          --          --   0+  -564.46114  0.19877 20.57135 2.95573e-03  26.07   0.21897
96     79Cr  24  55  --          --   1+[4,1,1]   1+  -564.13661  0.16837 22.66146 2.87377e-03  31.89   0.19921
97     57Mn  25  32  --   5-[3,1,2]          --   5-  -493.13575  0.21995  2.03381 1.46507e+02   0.00   1.87365
98     58Mn  25  33  SV   5-[3,1,2]   3-[3,0,1]   2+  -499.85131  0.21737  3.58801 1.87705e+02   0.00   1.13631
99     59Mn  25  34  --   5-[3,1,2]          --   5-  -508.10583  0.20097  4.29577 3.35972e+00   0.00   0.96589
100    60Mn  25  35  --   5-[3,1,2]   3-[3,0,1]   8+  -513.85683  0.18542  5.55870 1.53096e+00   0.00   0.76279
101    61Mn  25  36  --   5-[3,1,2]          --   5-  -521.43005  0.17061  6.23493 4.46215e-01   0.00   0.68579
102    62Mn  25  37  --   5-[3,1,2]   1-[3,0,1]   4+  -526.42657  0.11072  7.50589 5.62050e-01   0.01   0.57657
103    63Mn  25  38  --   7-[3,0,3]          --   7-  -533.97453  0.02759  8.08800 1.23357e-01   0.00   0.53740
104    64Mn  25  39  --   7-[3,0,3]   5-[3,0,3]   2+  -538.52991  0.03557 10.14912 7.33173e-02   0.01   0.43327
105    65Mn  25  40  RV   7-[3,0,3]          --   7-  -545.60298  0.01162  9.78608 3.98168e-02   0.04   0.44858
106    66Mn  25  41  --   1-[3,1,0]   9+[4,0,4]  10-  -548.76921 -0.04069 12.01379 2.87466e-02   0.02   0.36868
107    67Mn  25  42  --   7-[3,0,3]          --   7-  -554.91604  0.01507 12.24306 2.81908e-02   0.39   0.36205
108    68Mn  25  43  --   7-[3,0,3]   1+[4,2,0]   8-  -557.46602  0.03591 13.81109 2.32626e-02   0.81   0.32238
109    69Mn  25  44  --   7-[3,0,3]          --   7-  -562.61501  0.02411 14.06608 2.21943e-02   1.87   0.31674
110    70Mn  25  45  --   5-[3,1,2]   5+[4,2,2]  10-  -565.38098  0.20508 14.35635 1.12243e-02   0.65   0.31055
111    71Mn  25  46  --   5-[3,1,2]          --   5-  -569.86458  0.20631 14.79342 1.12490e-02   2.78   0.30167
112    72Mn  25  47  --   5-[3,1,2]   1+[4,4,0]   6-  -571.92394  0.23473 15.60401 9.54615e-03   4.76   0.28649
113    73Mn  25  48  --   5-[3,1,2]          --   5-  -575.69888  0.22714 16.50922 8.82832e-03   6.88   0.27125
114    74Mn  25  49  --   5-[3,1,2]   7+[4,1,3]  12-  -577.22355  0.26044 17.70718 7.41223e-03   7.74   0.25340
115    75Mn  25  50  --   5-[3,1,2]          --   5-  -580.35662  0.23810 17.71256 6.81656e-03  12.66   0.25333
116    76Mn  25  51  --   5-[3,1,2]   9+[4,0,4]  14-  -580.97170  0.21649 18.93181 6.23625e-03  18.91   0.23744
117    77Mn  25  52  --   5-[3,1,2]          --   5-  -583.78039  0.23103 19.31942 5.10954e-03  18.80   0.23279
118    78Mn  25  53  --   5-[3,1,2]   3+[4,1,1]   8-  -584.17073  0.23107 20.14716 4.47584e-03  22.16   0.22346
119    79Mn  25  54  --   5-[3,1,2]          --   5-  -586.41868  0.22282 20.46585 3.84697e-03  24.02   0.22007
120    80Mn  25  55  --   5-[3,1,2]   3+[4,1,1]   8-  -586.30844  0.21338 21.38525 3.34610e-03  26.84   0.21083
121    60Fe  26  34  --          --          --   0+  -519.22544  0.18730  0.91148 4.98437e+02   0.00   3.73890
122    61Fe  26  35  --          --   3-[3,0,1]   3-  -525.72414  0.17436  3.56390 2.48650e+01   0.00   1.14320
123    62Fe  26  36  --          --          --   0+  -534.05084  0.12424  2.87240 3.87646e+00   0.00   1.38519
124    63Fe  26  37  --          --   1-[3,0,1]   1-  -539.89920  0.07152  5.59045 1.08561e+00   0.00   0.75878
125    64Fe  26  38  --          --          --   0+  -548.16867 -0.00000  4.38224 4.23665e-01   0.00   0.94856
126    65Fe  26  39  --          --   5-[3,0,3]   5-  -553.32641  0.03696  8.44576 3.22255e-01   0.00   0.51587
127    66Fe  26  40  --          --          --   0+  -561.13593 -0.00043  6.19663 1.02389e-01   0.00   0.68973
128    67Fe  26  41  --          --   9+[4,0,4]   9+  -564.90330 -0.03718 10.28063 6.68538e-02   0.01   0.42798
129    68Fe  26  42  --          --          --   0+  -571.61043 -0.00000  8.62038 6.85685e-02   0.13   0.50598
130    69Fe  26  43  --          --   9+[4,0,4]   9+  -574.70389 -0.02320 12.07989 5.47667e-02   0.37   0.36675
131    70Fe  26  44  --          --          --   0+  -580.40773 -0.00000 10.52642 5.19888e-02   0.93   0.41844
132    71Fe  26  45  --          --   9+[4,0,4]   9+  -582.87749  0.00165 13.77946 4.34352e-02   1.80   0.32309
133    72Fe  26  46  --          --          --   0+  -588.00973  0.15652 12.24122 2.69022e-02   2.28   0.36210
134    73Fe  26  47  --          --   7+[4,1,3]   7+  -590.39210  0.17724 14.74456 2.06224e-02   4.04   0.30264
135    74Fe  26  48  --          --          --   0+  -594.60647  0.19068 14.01215 1.86867e-02   6.42   0.31791
136    75Fe  26  49  --          --   1+[4,4,0]   1+  -596.51443  0.19362 16.38133 1.59131e-02  10.68   0.27330
137    76Fe  26  50  --          --          --   0+  -600.06171  0.22176 15.19017 1.26213e-02  11.74   0.29405
138    77Fe  26  51  --          --   9+[4,0,4]   9+  -601.19543  0.20035 17.63427 1.15945e-02  19.20   0.25442
139    78Fe  26  52  --          --          --   0+  -604.33319  0.21757 16.62277 8.76252e-03  18.23   0.26945
140    79Fe  26  53  --          --   1+[4,3,1]   1+  -605.11634  0.21752 18.82658 7.52062e-03  23.79   0.23873
141    80Fe  26  54  --          --          --   0+  -607.76063  0.21250 17.77526 6.09929e-03  23.54   0.25246
142    81Fe  26  55  --          --   3+[4,1,1]   3+  -608.03839  0.20329 20.40598 5.11021e-03  27.45   0.22070
143    82Fe  26  56  --          --          --   0+  -610.46110  0.20100 18.68250 4.32903e-03  27.40   0.24052
144    83Fe  26  57  --          --   5+[4,0,2]   5+  -610.35552  0.16372 21.06170 4.21320e-03  32.94   0.21399
145    62Co  27  35  SC   7-[3,0,3]   3-[3,1,2]  10+  -535.77795  0.14748  2.41367 2.26594e+03   0.00   1.61413
146    63Co  27  36  SC   7-[3,0,3]          --   7-  -544.98044  0.11532  2.39023 6.94717e+01   0.00   1.62796
147    64Co  27  37  SC   7-[3,0,3]   1-[3,0,1]   6+  -551.45226  0.09062  3.65120 6.93777e+01   0.00   1.11864
148    65Co  27  38  RV   7-[3,0,3]          --   7-  -560.15693  0.06971  5.04296 2.05288e+00   0.00   0.83434
149    66Co  27  39  SV   7-[3,0,3]   5-[3,0,3]   2+  -565.96640  0.05494  6.59718 5.60943e+01   0.19   0.65064
150    67Co  27  40  --   7-[3,0,3]          --   7-  -574.11853  0.03462  7.30687 2.83646e-01   0.02   0.59130
151    68Co  27  41  --   7-[3,0,3]   1+[4,2,0]   8-  -578.63969  0.05819  8.05084 1.69380e-01   0.01   0.53974
152    69Co  27  42  --   7-[3,0,3]          --   7-  -585.83305  0.04694  9.49609 1.64113e-01   0.21   0.46160
153    70Co  27  43  --   7-[3,0,3]   1+[4,2,0]   8-  -589.65512  0.06813 10.62852 1.23261e-01   0.37   0.41460
154    71Co  27  44  --   7-[3,0,3]          --   7-  -595.86485  0.07846 10.97620 1.11828e-01   0.65   0.40203
155    72Co  27  45  --   7-[3,0,3]   5+[4,2,2]  12-  -599.16544  0.13417 11.52422 7.92408e-02   0.93   0.38370
156    73Co  27  46  --   7-[3,0,3]          --   7-  -604.67483  0.12050 12.26546 7.75626e-02   1.94   0.36141
157    74Co  27  47  --   7-[3,0,3]   7+[4,1,3]  14-  -607.47268  0.14607 13.10687 6.00886e-02   3.26   0.33906
158    75Co  27  48  --   7-[3,0,3]          --   7-  -612.10229  0.12826 13.90980 5.68956e-02   7.86   0.32017
159    76Co  27  49  SV   7-[3,0,3]   9+[4,0,4]  16-  -614.19337  0.11656 15.05915 4.95351e-02  12.16   0.29652
160    77Co  27  50  --   7-[3,0,3]          --   7-  -618.18909  0.15005 15.27811 3.45840e-02  20.01   0.29241
161    78Co  27  51  --   7-[3,0,3]   9+[4,0,4]  16-  -619.77114  0.17276 16.36905 2.67390e-02  23.16   0.27350
162    79Co  27  52  --   7-[3,0,3]          --   7-  -623.24939  0.16307 16.19431 1.92540e-02  26.88   0.27636
163    80Co  27  53  --   7-[3,0,3]   3+[4,1,1]  10-  -624.35360  0.16822 17.58982 1.54128e-02  33.32   0.25505
164    81Co  27  54  --   7-[3,0,3]          --   7-  -627.44334  0.16689 18.33663 1.10708e-02  30.12   0.24494
165    82Co  27  55  --   7-[3,0,3]   1+[4,1,1]   6-  -628.11827  0.16154 19.34659 9.40294e-03  36.41   0.23248
166    83Co  27  56  --   7-[3,0,3]          --   7-  -630.89370  0.16388 19.47924 6.86566e-03  31.50   0.23093
167    84Co  27  57  --   1-[3,1,0]   7+[4,0,4]   6-  -631.25818 -0.19732 19.89437 5.55594e-03  33.00   0.22623
168    85Co  27  58  --   1-[3,1,0]          --   1-  -633.79852 -0.18243 20.19449 4.13175e-03  28.92   0.22295
169    86Co  27  59  --   1-[3,1,0]   3+[4,1,1]   4-  -634.05787 -0.18046 20.87171 3.50296e-03  30.90   0.21589
170    87Co  27  60  --   1-[3,1,0]          --   1-  -636.18415 -0.16240 21.11316 3.00476e-03  31.45   0.21348
171    88Co  27  61  --   1-[3,1,0]   1+[4,0,0]   0-  -636.15749 -0.15902 21.69285 2.56191e-03  32.72   0.20790
172    68Ni  28  40  --          --          --   0+  -588.12027  0.00006  1.92860 2.92667e+02   0.00   1.96186
173    69Ni  28  41  SV          --   9+[4,0,4]   9+  -593.11626 -0.03471  5.87438 5.52794e+01   0.50   0.72479
174    70Ni  28  42  --          --          --   0+  -600.87583 -0.00016  4.17664 4.83787e+01   1.02   0.99085
175    71Ni  28  43  SV          --   9+[4,0,4]   9+  -605.10332 -0.02047  7.63904 2.08603e+01   5.48   0.56711
176    72Ni  28  44  --          --          --   0+  -611.82764 -0.00025  6.04749 1.34669e+01   8.05   0.70552
177    73Ni  28  45  SV          --   9+[4,0,4]   9+  -615.40014  0.00102  9.18719 6.23785e+00  14.93   0.47634
178    74Ni  28  46  --          --          --   0+  -621.41964 -0.00035  7.70979 3.59088e+00  19.24   0.56221
179    75Ni  28  47  SV          --   9+[4,0,4]   9+  -624.41636  0.03069 10.96934 1.68997e+00  24.11   0.40227
180    76Ni  28  48  --          --          --   0+  -629.77851 -0.00016  9.25103 9.71386e-01  27.85   0.47321
181    77Ni  28  49  SV          --   9+[4,0,4]   9+  -632.11167  0.05611 13.62563 5.24344e-01  35.20   0.32661
182    78Ni  28  50  --          --          --   0+  -636.74623 -0.00130 11.19842 2.55795e-01  34.85   0.39439
183    79Ni  28  51  SV          --   1+[4,4,0]   1+  -638.40746  0.06353 14.67807 1.29049e-01  57.84   0.30396
184    80Ni  28  52  --          --          --   0+  -642.08117 -0.00000 12.73541 6.16581e-02  37.96   0.34858
185    81Ni  28  53  --          --   1+[4,0,0]   1+  -643.37327 -0.14446 15.85515 3.20032e-02  36.00   0.28209
186    82Ni  28  54  --          --          --   0+  -646.82120 -0.16235 14.88992 1.91218e-02  26.82   0.29978
187    83Ni  28  55  --          --   3+[4,0,2]   3+  -648.06794 -0.18031 17.10023 1.35937e-02  28.24   0.26214
188    84Ni  28  56  --          --          --   0+  -651.26099 -0.18684 15.95339 9.63046e-03  24.67   0.28041
189    85Ni  28  57  --          --   7+[4,0,4]   7+  -652.17352 -0.19945 18.23771 8.46294e-03  29.84   0.24623
190    86Ni  28  58  --          --          --   0+  -655.00018 -0.19481 17.11818 5.65351e-03  24.71   0.26187
191    87Ni  28  59  --          --   3+[4,3,1]   3+  -655.57489 -0.19039 19.20951 4.68902e-03  27.87   0.23409
192    88Ni  28  60  --          --          --   0+  -657.96734 -0.17361 18.10736 3.95464e-03  28.11   0.24795
193    89Ni  28  61  --          --   1+[4,1,1]   1+  -658.22858 -0.16720 20.23412 3.32781e-03  30.58   0.22253
194    90Ni  28  62  --          --          --   0+  -660.44776 -0.14120 18.78874 2.90458e-03  30.85   0.23920
195    91Ni  28  63  --          --   1+[4,1,1]   1+  -660.67876 -0.09846 20.48349 2.70847e-03  34.07   0.21988
196    92Ni  28  64  --          --          --   0+  -662.92568  0.00000 18.18738 2.42452e-03  34.46   0.24689
197    93Ni  28  65  RV          --   1+[4,3,1]   1+  -662.77458 -0.03442 21.08010 1.95070e-03  33.96   0.21381
198    68Cu  29  39  SC   3-[3,0,1]   1-[3,3,0]   4+  -588.61133 -0.05424  3.32314 5.06588e+04   0.00   1.21701
199    69Cu  29  40  SC   3-[3,0,1]          --   3-  -597.66412 -0.01950  4.58815 7.43516e+04   0.00   0.90971
200    70Cu  29  41  SC   3-[3,0,1]   9+[4,0,4]  12-  -603.38793 -0.04759  5.67159 8.25003e+02   1.43   0.74875
201    71Cu  29  42  SC   3-[3,0,1]          --   3-  -611.49781 -0.02817  6.84762 6.53116e+02   2.65   0.62838
202    72Cu  29  43  SC   1-[3,3,0]   1+[4,2,0]   2-  -616.40936  0.06796  8.11289 1.02679e+02   9.36   0.53584
203    73Cu  29  44  SC   1-[3,3,0]          --   1-  -623.73509  0.10314  7.90431 3.06130e+01   7.15   0.54917
204    74Cu  29  45  SV   1-[3,3,0]   5+[4,2,2]   6-  -628.43463  0.15065  7.73865 7.33797e+00   8.65   0.56024
205    75Cu  29  46  SC   3-[3,0,1]          --   3-  -634.18334 -0.05668 10.70343 1.01701e+01  24.07   0.41182
206    76Cu  29  47  SC   3-[3,0,1]   1+[4,2,0]   4-  -637.79199 -0.06774 12.03186 3.93169e+00  26.84   0.36815
207    77Cu  29  48  SV   1-[3,2,1]          --   1-  -644.39515  0.13117 10.66324 1.11577e+00  19.64   0.41331
208    78Cu  29  49  SV   1-[3,2,1]   9+[4,0,4]  10-  -647.52305  0.11576 12.33432 7.76466e-01  25.08   0.35947
209    79Cu  29  50  SV   1-[3,2,1]          --   1-  -652.24538  0.13242 12.73169 2.45758e-01  22.11   0.34868
210    80Cu  29  51  SV   1-[3,2,1]   1+[4,4,0]   2-  -654.74519  0.11893 13.81127 1.93613e-01  23.42   0.32237
211    81Cu  29  52  --   1-[3,2,1]          --   1-  -658.84817  0.15536 13.42801 6.56313e-02  22.05   0.33125
212    82Cu  29  53  --   1-[3,2,1]   1+[4,3,1]   2-  -660.68569  0.17321 14.46904 4.27297e-02  23.80   0.30821
213    83Cu  29  54  --   1-[3,2,1]          --   1-  -664.42808  0.16748 14.88252 2.61265e-02  22.21   0.29993
214    84Cu  29  55  --   1-[3,2,1]   3+[4,1,1]   4-  -665.84517  0.17405 15.95170 1.82157e-02  23.95   0.28044
215    85Cu  29  56  --   5-[3,0,3]          --   5-  -669.33355 -0.19575 17.67682 1.23225e-02  14.64   0.25383
216    86Cu  29  57  --   5-[3,0,3]   7+[4,0,4]  12-  -670.56377 -0.20558 18.47490 1.09114e-02  21.76   0.24315
217    87Cu  29  58  --   5-[3,0,3]          --   5-  -673.80340 -0.20576 18.81348 6.93084e-03  17.33   0.23889
218    88Cu  29  59  --   3-[3,0,1]   3+[4,0,2]   0-  -674.66154 -0.19074 19.41514 6.34334e-03  20.60   0.23168
219    89Cu  29  60  --   3-[3,0,1]          --   3-  -677.42980 -0.17848 19.66717 5.14841e-03  21.34   0.22878
220    90Cu  29  61  --   3-[3,0,1]   1+[4,0,0]   2-  -678.03606 -0.17183 20.36355 4.27044e-03  24.94   0.22115
221    91Cu  29  62  --   3-[3,0,1]          --   3-  -680.54560 -0.15510 20.51512 3.61327e-03  25.34   0.21955
222    92Cu  29  63  --   3-[3,0,1]   1+[4,1,1]   4-  -680.79090 -0.12491 20.68212 3.24950e-03  27.93   0.21782
223    93Cu  29  64  --   3-[3,0,1]          --   3-  -683.18179 -0.11798 21.22127 2.67746e-03  27.31   0.21242
224    94Cu  29  65  --   3-[3,0,1]   1+[4,3,1]   4-  -683.19878 -0.10772 21.75671 2.25190e-03  28.82   0.20731
225    95Cu  29  66  --   3-[3,0,1]          --   3-  -685.57632 -0.05985 22.03360 2.04507e-03  29.00   0.20476
226    96Cu  29  67  --   3-[3,0,1]   1+[4,3,1]   4-  -685.56643 -0.04490 22.49228 1.71779e-03  29.85   0.20068
227    74Zn  30  44  --          --          --   0+  -635.73205  0.11180  3.19299 4.16554e+02   6.14   1.26112
228    75Zn  30  45  SV          --   5+[4,2,2]   5+  -641.35746  0.18149  5.61704 2.39377e+01   2.18   0.75547
229    76Zn  30  46  --          --          --   0+  -648.38346  0.17147  5.58780 1.32853e+01   4.45   0.75912
230    77Zn  30  47  SV          --   7+[4,1,3]   7+  -653.16132  0.17591  7.94673 5.11591e+00   7.65   0.54641
231    78Zn  30  48  --          --          --   0+  -659.00285  0.16347  7.80208 2.11887e+00   8.24   0.55595
232    79Zn  30  49  SV          --   1+[4,4,0]   1+  -662.76576  0.19138 10.06378 7.26933e-01  10.81   0.43677
233    80Zn  30  50  --          --          --   0+  -667.87878  0.18155  9.64922 3.26005e-01   7.76   0.45463
234    81Zn  30  51  SV          --   9+[4,0,4]   9+  -670.88318  0.19378 11.76577 1.84226e-01   9.62   0.37614
235    82Zn  30  52  --          --          --   0+  -675.44137  0.19045 10.97505 8.93889e-02   8.56   0.40207
236    83Zn  30  53  --          --   1+[4,3,1]   1+  -677.77913  0.19967 13.29278 5.71405e-02  11.67   0.33449
237    84Zn  30  54  --          --          --   0+  -681.91223  0.19715 12.39163 3.55089e-02  10.24   0.35788
238    85Zn  30  55  --          --   3+[4,1,1]   3+  -683.76236  0.19960 14.88554 2.45068e-02  12.62   0.29987
239    86Zn  30  56  --          --          --   0+  -687.57628 -0.19505 13.30555 1.80477e-02  13.51   0.33418
240    87Zn  30  57  --          --   7+[4,0,4]   7+  -689.20728 -0.20285 15.80632 1.63285e-02  18.96   0.28294
241    88Zn  30  58  --          --          --   0+  -692.81427 -0.20705 14.41633 9.93449e-03  14.56   0.30930
242    89Zn  30  59  --          --   3+[4,0,2]   3+  -694.09116 -0.20011 16.66784 8.15087e-03  17.26   0.26874
243    90Zn  30  60  --          --          --   0+  -697.12712 -0.19540 15.63814 6.57912e-03  17.09   0.28588
244    91Zn  30  61  --          --   1+[4,1,1]   1+  -697.98634 -0.18713 17.79190 5.46804e-03  19.96   0.25223
245    92Zn  30  62  --          --          --   0+  -700.80990 -0.17742 16.53047 4.58047e-03  19.83   0.27091
246    93Zn  30  63  --          --   5+[4,1,3]   5+  -701.23241 -0.16906 18.84381 3.91362e-03  22.71   0.23852
247    94Zn  30  64  --          --          --   0+  -703.89272 -0.15460 17.30281 3.28511e-03  22.13   0.25916
248    95Zn  30  65  --          --   1+[4,3,1]   1+  -704.17064 -0.12740 19.33822 2.84144e-03  24.38   0.23257
249    96Zn  30  66  --          --          --   0+  -706.62368 -0.00000 16.80616 2.62275e-03  25.10   0.26659
250    97Zn  30  67  --          --   1+[4,3,1]   1+  -706.92797 -0.04194 19.52603 2.13550e-03  25.74   0.23039
251    98Zn  30  68  --          --          --   0+  -709.51056 -0.00000 17.69566 1.86068e-03  25.25   0.25356
252    99Zn  30  69  --          --   1+[4,3,1]   1+  -709.31174 -0.03132 21.01256 1.57133e-03  26.22   0.21448
253    74Ga  31  43  SV   1-[3,2,1]   3+[4,3,1]   4-  -637.12326  0.11682  2.86354 2.25625e+03   0.82   1.38898
254    75Ga  31  44  SV   1-[3,1,0]          --   1-  -646.01125  0.16840  3.40774 1.71809e+03   1.51   1.18999
255    76Ga  31  45  SV   1-[3,1,0]   5+[4,2,2]   6-  -652.39655  0.18692  4.68087 2.26078e+02   2.43   0.89324
256    77Ga  31  46  SV   1-[3,3,0]          --   1-  -660.03331  0.18418  6.01842 8.01651e+01   5.63   0.70868
257    78Ga  31  47  SV   1-[3,1,0]   7+[4,1,3]   8-  -665.45550  0.18348  7.22314 2.87945e+01  15.43   0.59773
258    79Ga  31  48  SV   1-[3,2,1]          --   1-  -671.77222  0.18257  8.39906 4.36000e+00   5.71   0.51858
259    80Ga  31  49  SV   1-[3,1,0]   1+[4,4,0]   2-  -676.08779  0.19876  9.48713 1.76037e+00   4.80   0.46202
260    81Ga  31  50  SV   1-[3,1,0]          --   1-  -681.61764  0.19925 10.31067 4.96545e-01   4.48   0.42679
261    82Ga  31  51  SC   1-[3,2,1]   9+[4,0,4]  10-  -685.09707  0.19668 11.19112 2.98071e-01   4.95   0.39464
262    83Ga  31  52  --   1-[3,3,0]          --   1-  -690.12248  0.20172 11.65685 1.19136e-01   4.81   0.37951
263    84Ga  31  53  --   1-[3,3,0]   1+[4,0,0]   0-  -692.88642  0.20702 12.70378 7.87704e-02   4.94   0.34942
264    85Ga  31  54  RV   1-[3,1,0]          --   1-  -697.42235  0.20521 13.11366 4.68809e-02   6.61   0.33889
265    86Ga  31  55  --   1-[3,2,1]   3+[4,1,1]   4-  -699.72512  0.20491 14.07509 3.13877e-02   6.96   0.31654
266    87Ga  31  56  --   3-[3,0,1]          --   3-  -703.91530 -0.20127 13.68415 2.23980e-02   9.66   0.32526
267    88Ga  31  57  --   3-[3,0,1]   7+[4,0,4]  10-  -705.81891 -0.20855 14.83952 2.15008e-02  13.04   0.30077
268    89Ga  31  58  --   3-[3,1,2]          --   3-  -709.86812 -0.21509 14.74670 1.24087e-02  11.35   0.30260
269    90Ga  31  59  --   3-[3,0,1]   3+[4,0,2]   6-  -711.43998 -0.20817 15.64488 1.02086e-02  13.03   0.28576
270    91Ga  31  60  --   3-[3,0,1]          --   3-  -714.93282 -0.20861 16.06417 8.06993e-03  13.41   0.27853
271    92Ga  31  61  --   3-[3,0,1]   3+[4,0,2]   6-  -716.06961 -0.20742 17.01346 6.63142e-03  14.47   0.26344
272    93Ga  31  62  --   3-[3,0,1]          --   3-  -719.25283 -0.19672 17.04803 5.56732e-03  16.05   0.26292
273    94Ga  31  63  --   3-[3,0,1]   1+[4,0,0]   2-  -720.04195 -0.19750 18.13339 4.56227e-03  17.38   0.24761
274    95Ga  31  64  --   3-[3,0,1]          --   3-  -722.97328 -0.18607 17.90393 3.97597e-03  18.61   0.25069
275    96Ga  31  65  --   3-[3,0,1]  11-[5,0,5]  14+  -723.36261 -0.18577 18.89124 3.22927e-03  19.95   0.23793
276    97Ga  31  66  --   3-[3,0,1]          --   3-  -726.04705 -0.16711 18.96261 2.97842e-03  21.18   0.23706
277    98Ga  31  67  --   5-[3,0,3]   1+[4,3,1]   6-  -726.21936 -0.13944 19.62407 2.56421e-03  23.12   0.22927
278    99Ga  31  68  --   1-[3,3,0]          --   1-  -729.04197  0.01316 18.69851 2.23897e-03  23.24   0.24032
279   100Ga  31  69  --   3-[3,0,1]   1+[4,3,1]   2-  -729.21625 -0.04141 19.94181 1.88402e-03  24.29   0.22571
280   101Ga  31  70  --   1-[3,3,0]          --   1-  -731.82487  0.00614 19.63080 1.66368e-03  24.18   0.22919
281   102Ga  31  71  --   3-[3,0,1]  11-[5,0,5]  14+  -731.29916 -0.03919 20.98804 1.47130e-03  25.50   0.21472
282    80Ge  32  48  --          --          --   0+  -684.80351  0.16302  4.84312 4.85857e+01   6.46   0.86584
283    81Ge  32  49  SV          --   9+[4,0,4]   9+  -689.64260  0.11774  6.84693 8.77315e+01  51.28   0.62844
284    82Ge  32  50  --          --          --   0+  -695.70809 -0.00043  5.70872 6.06133e+01  76.35   0.74424
285    83Ge  32  51  SV          --   5+[4,0,2]   5+  -699.61375 -0.13153  8.99714 3.67101e+00  35.70   0.48588
286    84Ge  32  52  --          --          --   0+  -705.03007  0.18718  8.24283 2.56294e-01   2.52   0.52787
287    85Ge  32  53  --          --   1+[4,3,1]   1+  -708.26152  0.20087 10.57306 1.34579e-01   3.67   0.41667
288    86Ge  32  54  --          --          --   0+  -713.27478  0.20010  9.75981 7.83119e-02   3.21   0.44973
289    87Ge  32  55  --          --   3+[4,1,1]   3+  -715.98278  0.20427 12.31426 4.84688e-02   4.21   0.36004
290    88Ge  32  56  --          --          --   0+  -720.61492 -0.20433 10.89815 3.45220e-02   5.23   0.40478
291    89Ge  32  57  --          --   3+[4,0,2]   3+  -722.96803 -0.21540 13.66437 2.17255e-02   5.72   0.32572
292    90Ge  32  58  --          --          --   0+  -727.38897 -0.21876 11.97290 1.85199e-02   7.05   0.36989
293    91Ge  32  59  --          --   3+[4,0,2]   3+  -729.30666 -0.21162 14.42813 1.48228e-02   9.04   0.30905
294    92Ge  32  60  --          --          --   0+  -733.19250 -0.21538 13.33518 1.16992e-02   8.95   0.33347
295    93Ge  32  61  --          --   3+[4,2,2]   3+  -734.68074 -0.21432 15.80060 9.36663e-03  10.74   0.28304
296    94Ge  32  62  --          --          --   0+  -738.22783 -0.20565 14.35509 7.81099e-03  11.18   0.31057
297    95Ge  32  63  --          --   1+[4,1,1]   1+  -739.36736 -0.20568 16.89710 6.32699e-03  12.74   0.26520
298    96Ge  32  64  --          --          --   0+  -742.63440 -0.19777 15.29860 5.43850e-03  13.73   0.29203
299    97Ge  32  65  --          --  11-[5,0,5]  11-  -743.38646 -0.19121 17.77941 4.31533e-03  15.21   0.25240
300    98Ge  32  66  --          --          --   0+  -746.36266 -0.18942 16.30597 3.98417e-03  16.54   0.27453
301    99Ge  32  67  --          --   1+[4,3,1]   1+  -746.83628 -0.16654 18.58391 3.39643e-03  19.26   0.24176
302   100Ge  32  68  --          --          --   0+  -749.60193  0.00000 15.66494 2.89665e-03  19.51   0.28541
303   101Ge  32  69  --          --   1+[4,3,1]   1+  -750.03594 -0.05170 18.76243 2.41615e-03  21.07   0.23952
304   102Ge  32  70  --          --          --   0+  -753.07788  0.00000 16.47971 2.14788e-03  21.06   0.27172
305   103Ge  32  71  RV          --  11-[5,0,5]  11-  -752.92629 -0.04036 19.78963 1.88021e-03  22.44   0.22740
306    80AS  33  47  SV   3-[3,0,1]   7+[4,1,3]   4-  -688.19910  0.17666  3.63648 1.63608e+03  14.14   1.12271
307    81AS  33  48  SC   3-[3,1,2]          --   3-  -695.66946  0.16694  5.21063 1.94749e+02   5.98   0.80963
308    82AS  33  49  SC   1-[3,1,0]   9+[4,0,4]  10-  -701.10187  0.12403  6.27763 1.71353e+02  24.51   0.68145
309    83AS  33  50  SV   1-[3,3,0]          --   1-  -707.57253  0.02332  7.22658 1.71046e+02  68.28   0.59747
310    84AS  33  51  SC   1-[3,3,0]   5+[4,0,2]   4-  -712.23634 -0.15477  7.66907 6.40060e+00  16.04   0.56502
311    85AS  33  52  --   1-[3,0,1]          --   1-  -717.86451 -0.17194  8.68407 4.17494e-01   2.41   0.50247
312    86AS  33  53  --   1-[3,0,1]   1+[4,0,0]   0-  -721.55123 -0.18343  9.27274 2.38472e-01   2.34   0.47216
313    87AS  33  54  --   1-[3,0,1]          --   1-  -727.05429 -0.19409  9.73725 9.48375e-02   2.13   0.45072
314    88AS  33  55  --   1-[3,0,1]   1+[4,0,0]   0-  -730.32993 -0.20426 10.61409 5.35178e-02   1.65   0.41513
315    89AS  33  56  --   1-[3,0,1]          --   1-  -735.44764 -0.21136 10.85252 3.99602e-02   2.86   0.40641
316    90AS  33  57  --   1-[3,2,1]   3+[4,0,2]   4-  -738.23630 -0.22102 12.26631 2.59773e-02   2.55   0.36139
317    91AS  33  58  --   1-[3,0,1]          --   1-  -743.04107 -0.22470 11.96532 2.21264e-02   4.34   0.37012
318    92AS  33  59  --   1-[3,2,1]   3+[4,0,2]   4-  -745.25150 -0.21922 13.19603 1.75474e-02   5.62   0.33686
319    93AS  33  60  --   1-[3,0,1]          --   1-  -749.62213 -0.22553 13.25156 1.39334e-02   6.01   0.33550
320    94AS  33  61  --   1-[3,3,0]   3+[4,0,2]   4-  -751.50548 -0.22414 14.50712 1.12013e-02   7.25   0.30743
321    95AS  33  62  --   1-[3,0,1]          --   1-  -755.40341 -0.21963 14.26968 9.33387e-03   7.81   0.31237
322    96AS  33  63  --   1-[3,3,0]   1+[4,1,1]   2-  -756.95999 -0.21752 15.39005 7.66270e-03   8.54   0.29035
323    97AS  33  64  --   1-[3,0,1]          --   1-  -760.55282 -0.21405 15.25301 6.52048e-03   9.90   0.29287
324    98AS  33  65  --   1-[3,2,1]   1+[4,3,1]   2-  -761.59876 -0.21812 16.93233 5.41898e-03  10.01   0.26466
325    99AS  33  66  --   1-[3,0,1]          --   1-  -765.02584 -0.21030 16.11677 4.77984e-03  12.44   0.27765
326   100AS  33  67  --   1-[3,3,0]   1+[4,1,1]   2-  -765.73292 -0.18838 17.23545 4.04023e-03  15.47   0.26014
327   101AS  33  68  --   1-[3,0,1]          --   1-  -768.77188 -0.20124 17.31712 3.66334e-03  15.75   0.25895
328   102AS  33  69  --   1-[3,0,1]   1+[4,3,1]   2-  -769.24619 -0.18917 18.27964 3.14187e-03  18.54   0.24568
329   103AS  33  70  --   3-[3,2,1]          --   3-  -771.94853  0.00717 17.72004 2.63190e-03  19.75   0.25322
330   104AS  33  71  --   1-[3,3,0]  11-[5,0,5]  10+  -772.23991 -0.04575 18.98432 2.26687e-03  20.81   0.23680
331   105AS  33  72  --   1-[3,3,0]          --   1-  -775.19289 -0.00184 19.15301 2.16852e-03  22.45   0.23476
332   106AS  33  73  --   3-[3,0,1]   3-[5,2,1]   0+  -775.21280  0.08785 20.10801 1.92929e-03  23.80   0.22389
333   107AS  33  74  --   1-[3,1,0]          --   1-  -777.73190  0.10312 19.99910 1.86235e-03  25.77   0.22508
334   108AS  33  75  --   1-[3,2,1]   5-[5,3,2]   6+  -777.83144  0.12377 20.95263 1.64373e-03  26.94   0.21508
335   109AS  33  76  --   1-[3,1,0]          --   1-  -779.96812  0.13791 20.90463 1.58142e-03  28.87   0.21556
336   110AS  33  77  --   1-[3,1,0]   7-[5,2,3]   8+  -779.78463  0.14836 21.71606 1.39528e-03  30.16   0.20769
337    84Se  34  50  --          --          --   0+  -720.71776 -0.00045  3.14807 1.68946e+03  72.12   1.27711
338    85Se  34  51  SV          --   5+[4,0,2]   5+  -725.35452 -0.12108  6.53773 3.35531e+01  26.65   0.65616
339    86Se  34  52  --          --          --   0+  -731.24898 -0.15101  6.02849 1.17919e+00   1.07   0.70758
340    87Se  34  53  --          --   3+[4,1,1]   3+  -735.32504  0.16981  7.79229 6.05558e-01   2.00   0.55661
341    88Se  34  54  --          --          --   0+  -741.18076 -0.18778  7.08091 2.05079e-01   0.76   0.60898
342    89Se  34  55  --          --   1+[4,0,0]   1+  -744.85098 -0.20381  9.35632 1.09214e-01   1.07   0.46815
343    90Se  34  56  --          --          --   0+  -750.35344 -0.21384  8.25002 8.10988e-02   1.11   0.52743
344    91Se  34  57  RV          --   3+[4,0,2]   3+  -753.59901 -0.22692 10.96281 5.11087e-02   1.66   0.40250
345    92Se  34  58  --          --          --   0+  -758.76541 -0.23169  9.43403 4.32927e-02   2.18   0.46449
346    93Se  34  59  --          --  11-[5,0,5]  11-  -761.44034 -0.25608 11.90063 3.54548e-02   4.32   0.37205
347    94Se  34  60  --          --          --   0+  -766.10428 -0.23443 10.83945 2.52190e-02   3.79   0.40688
348    95Se  34  61  --          --   3+[4,0,2]   3+  -768.34887 -0.23183 13.28685 1.93488e-02   5.21   0.33464
349    96Se  34  62  --          --          --   0+  -772.58839 -0.22646 11.90561 1.53080e-02   5.37   0.37190
350    97Se  34  63  --          --   1+[4,1,1]   1+  -774.46095 -0.22274 14.36081 1.20429e-02   6.86   0.31045
351    98Se  34  64  --          --          --   0+  -778.43288 -0.21852 12.95006 1.00129e-02   7.19   0.34302
352    99Se  34  65  --          --   1+[4,3,1]   1+  -779.88114 -0.22403 15.87127 8.14751e-03   7.19   0.28181
353   100Se  34  66  --          --          --   0+  -783.62671 -0.21369 13.86354 7.03911e-03   9.51   0.32120
354   101Se  34  67  --          --   9-[5,1,4]   9-  -784.67640 -0.21989 16.63570 5.75488e-03  10.99   0.26924
355   102Se  34  68  --          --          --   0+  -788.05529 -0.20301 15.04908 5.21748e-03  12.68   0.29671
356   103Se  34  69  --          --   1+[4,3,1]   1+  -788.86672 -0.18415 17.51267 4.36415e-03  15.54   0.25614
357   104Se  34  70  --          --          --   0+  -792.10281 -0.00000 14.56305 3.48325e-03  16.10   0.30629
358   105Se  34  71  --          --  11-[5,0,5]  11-  -792.75727 -0.04768 17.80618 3.00170e-03  17.49   0.25203
359   106Se  34  72  --          --          --   0+  -796.13854 -0.00000 15.92656 2.83385e-03  18.94   0.28087
360   107Se  34  73  --          --  11-[5,0,5]  11-  -796.47717 -0.03173 19.01985 2.48745e-03  20.50   0.23637
361   108Se  34  74  --          --          --   0+  -799.29042  0.00000 17.29186 2.42120e-03  22.28   0.25932
362   109Se  34  75  --          --   5-[5,3,2]   5-  -799.42933  0.10248 19.94320 2.09253e-03  23.97   0.22569
363   110Se  34  76  --          --          --   0+  -802.00520  0.11507 18.34142 2.01278e-03  25.78   0.24487
364   111Se  34  77  --          --   7-[5,2,3]   7-  -802.07376  0.13261 20.74210 1.76902e-03  27.36   0.21721
365   112Se  34  78  --          --          --   0+  -804.10700  0.13789 19.65441 1.72579e-03  29.25   0.22893
366   113Se  34  79  --          --   1-[5,5,0]   1-  -804.09290  0.16346 21.30008 1.59634e-03  31.19   0.21165
367    84Br  35  49  SV   3-[3,0,1]   9+[4,0,4]  12-  -723.20425  0.09958  3.83601 3.46989e+04  83.32   1.07004
368    85Br  35  50  SV   3-[3,0,1]          --   3-  -731.15540  0.01882  4.57061 1.35709e+04  84.76   0.91289
369    86Br  35  51  SV   1-[3,3,0]   5+[4,0,2]   4-  -736.25485 -0.10848  5.83510 8.74957e+01  16.86   0.72931
370    87Br  35  52  --   1-[3,2,1]          --   1-  -742.46781 -0.13176  7.15547 2.30128e+00   0.96   0.60303
371    88Br  35  53  --   3-[3,0,1]   3+[4,1,1]   6-  -746.82042  0.14079  7.87983 1.26976e+00   1.14   0.55078
372    89Br  35  54  --   9+[4,0,4]          --   9+  -753.00814 -0.21972  7.90331 5.36745e-01   0.46   0.54924
373    90Br  35  55  --   9+[4,0,4]   1+[4,0,0]  10+  -757.28631 -0.22884  8.40677 2.62457e-01   0.54   0.51813
374    91Br  35  56  --   9+[4,0,4]          --   9+  -763.31818 -0.23621  8.57791 1.56599e-01   0.47   0.50835
375    92Br  35  57  --   9+[4,0,4]   3+[4,0,2]   6+  -767.08270 -0.24402  9.27199 9.59319e-02   0.60   0.47220
376    93Br  35  58  --   9+[4,0,4]          --   9+  -772.68710 -0.24915  9.41374 7.66303e-02   0.92   0.46544
377    94Br  35  59  --   9+[4,0,4]  11-[5,0,5]  20-  -775.95827 -0.26470 10.09514 5.97095e-02   0.71   0.43548
378    95Br  35  60  --   9+[4,0,4]          --   9+  -780.84985 -0.25507 10.73613 4.08300e-02   2.46   0.41062
379    96Br  35  61  --   9+[4,0,4]   3+[4,2,2]   6+  -783.40954 -0.25161 11.76156 3.01894e-02   3.98   0.37627
380    97Br  35  62  --   9+[4,0,4]          --   9+  -788.01953 -0.25086 12.10018 2.25439e-02   4.09   0.36616
381    98Br  35  63  --   9+[4,0,4]   1+[4,1,1]  10+  -790.19089 -0.24616 13.03352 1.73187e-02   4.93   0.34090
382    99Br  35  64  --   9+[4,0,4]          --   9+  -794.52444 -0.24498 13.32457 1.39196e-02   5.65   0.33372
383   100Br  35  65  --   9+[4,0,4]   1+[4,1,1]  10+  -796.36858 -0.24526 14.33825 1.09131e-02   6.90   0.31093
384   101Br  35  66  --   9+[4,0,4]          --   9+  -800.41416 -0.24114 14.41723 9.44652e-03   7.50   0.30928
385   102Br  35  67  RV   9+[4,0,4]   9-[5,1,4]  18-  -801.85640 -0.23999 15.81527 7.47414e-03   8.41   0.28278
386   103Br  35  68  --   9+[4,0,4]          --   9+  -805.52898 -0.24023 15.49894 6.94730e-03  10.20   0.28837
387   104Br  35  69  --   9+[4,0,4]   7-[5,0,3]  16-  -806.57534 -0.24604 16.47364 5.90349e-03  11.47   0.27181
388   105Br  35  70  --   3-[3,2,1]          --   3-  -809.90139 -0.15585 16.72315 4.66456e-03  13.41   0.26788
389   106Br  35  71  --   1-[3,2,1]   1+[4,3,1]   0-  -810.96221 -0.09009 17.19198 3.81464e-03  16.02   0.26078
390   107Br  35  72  --   5-[3,0,3]          --   5-  -814.61353  0.01948 17.19155 3.40528e-03  16.77   0.26079
391   108Br  35  73  --   3-[3,1,2]   1-[5,3,0]   4+  -815.37498  0.05632 18.18024 2.98259e-03  18.64   0.24699
392   109Br  35  74  --   3-[3,0,1]          --   3-  -818.65757  0.06622 18.27528 2.85061e-03  20.17   0.24574
393   110Br  35  75  --   3-[3,0,1]   5-[5,3,2]   8+  -819.18231  0.08478 19.30591 2.49007e-03  21.63   0.23295
394   111Br  35  76  --   5-[3,0,3]          --   5-  -822.03399  0.08031 19.54423 2.36325e-03  22.72   0.23018
395   112Br  35  77  --   5-[3,0,3]   7-[5,2,3]   2+  -822.34907  0.09953 20.39946 2.07598e-03  24.16   0.22077
396   113Br  35  78  --   5-[3,0,3]          --   5-  -824.78776  0.09742 20.70144 2.00564e-03  26.08   0.21762
397   114Br  35  79  --   5-[3,0,3]   9-[5,1,4]   4+  -824.90281  0.11080 21.51604 1.78029e-03  27.73   0.20957
398   115Br  35  80  --   5-[3,0,3]          --   5-  -826.66414  0.10596 21.88326 1.76092e-03  29.86   0.20614
399   116Br  35  81  --   5-[3,0,3]  11-[5,0,5]   6+  -826.24820  0.08379 22.52746 1.64332e-03  32.54   0.20037
400    88Kr  36  52  --          --          --   0+  -754.66927 -0.10750  4.01135 8.31497e+00   0.31   1.02774
401    89Kr  36  53  --          --   3+[4,1,1]   3+  -759.33339  0.12445  5.84983 3.01348e+00   1.15   0.72760
402    90Kr  36  54  --          --          --   0+  -765.92340 -0.16145  4.84051 8.82892e-01   0.21   0.86627
403    91Kr  36  55  --          --   1+[4,0,0]   1+  -770.32169 -0.19268  6.89592 4.59191e-01   0.43   0.62426
404    92Kr  36  56  --          --          --   0+  -776.60520 -0.20981  5.78641 3.49248e-01   0.37   0.73499
405    93Kr  36  57  --          --   3+[4,0,2]   3+  -780.66466 -0.23165  8.33910 2.29219e-01   0.70   0.52211
406    94Kr  36  58  --          --          --   0+  -786.62216 -0.23991  6.90234 1.84302e-01   0.85   0.62372
407    95Kr  36  59  --          --  11-[5,0,5]  11-  -790.28690 -0.26750  8.85623 1.67337e-01   1.58   0.49321
408    96Kr  36  60  --          --          --   0+  -795.57987 -0.24893  8.26609 8.56870e-02   1.86   0.52646
409    97Kr  36  61  --          --   3+[4,0,2]   3+  -798.58274 -0.24204 10.79195 5.59685e-02   3.03   0.40859
410    98Kr  36  62  --          --          --   0+  -803.58373 -0.23595  9.46265 3.98951e-02   2.94   0.46315
411    99Kr  36  63  --          --   1+[4,1,1]   1+  -806.19291 -0.22634 11.93078 2.83376e-02   4.23   0.37115
412   100Kr  36  64  --          --          --   0+  -810.95752 -0.22279 10.55324 2.25097e-02   4.18   0.41742
413   101Kr  36  65  --          --   1+[4,1,1]   1+  -813.17358 -0.22927 13.33292 1.73288e-02   5.52   0.33352
414   102Kr  36  66  --          --          --   0+  -817.64630 -0.21668 11.54129 1.45637e-02   5.89   0.38316
415   103Kr  36  67  --          --   9-[5,1,4]   9-  -819.46160 -0.22302 14.24101 1.14066e-02   7.14   0.31298
416   104Kr  36  68  --          --          --   0+  -823.50731 -0.20535 12.67524 1.01339e-02   8.16   0.35017
417   105Kr  36  69  --          --   1+[4,1,1]   1+  -825.04724 -0.17880 15.23980 7.97833e-03   9.99   0.29312
418   106Kr  36  70  --          --          --   0+  -828.82197 -0.00070 12.72463 6.04748e-03  10.97   0.34886
419   107Kr  36  71  --          --   1+[4,1,1]   1+  -830.29385 -0.07979 15.92546 5.22959e-03  12.69   0.28088
420   108Kr  36  72  --          --          --   0+  -834.42501  0.00000 13.77751 4.69952e-03  13.48   0.32314
421   109Kr  36  73  --          --  11-[5,0,5]  11-  -835.50250 -0.02808 16.96862 4.01180e-03  14.96   0.26411
422   110Kr  36  74  --          --          --   0+  -839.12671  0.00000 15.18997 3.82824e-03  16.34   0.29405
423   111Kr  36  75  --          --  11-[5,0,5]  11-  -839.90241 -0.01069 18.18760 3.35879e-03  18.01   0.24689
424   112Kr  36  76  --          --          --   0+  -843.13447  0.00000 16.48741 3.21973e-03  19.53   0.27159
425   113Kr  36  77  RV          --   9-[5,1,4]   9-  -843.69474  0.06622 19.14585 2.81558e-03  21.41   0.23485
426   114Kr  36  78  --          --          --   0+  -846.44309 -0.00000 17.70451 2.74216e-03  22.97   0.25344
427   115Kr  36  79  --          --   9-[5,1,4]   9-  -846.81112  0.08883 20.10603 2.38845e-03  25.10   0.22391
428   116Kr  36  80  --          --          --   0+  -849.14877 -0.00190 18.83955 2.36391e-03  26.74   0.23857
429   117Kr  36  81  --          --  11-[5,0,5]  11-  -849.10991  0.05338 21.62479 2.09389e-03  28.89   0.20854
430    88Rb  37  51  SV   3-[3,0,1]   1+[4,4,0]   4-  -757.44576  0.07061  3.44784 1.77620e+03   9.87   1.17760
431    89Rb  37  52  SC   3-[3,0,1]          --   3-  -764.32000  0.07883  5.21739 2.42103e+01   1.77   0.80867
432    90Rb  37  53  --   5-[3,0,3]   3+[4,1,1]   2-  -769.39452  0.10823  5.66360 5.59775e+00   0.41   0.74972
433    91Rb  37  54  --   1-[3,2,1]          --   1-  -776.46390 -0.15038  5.73370 1.83668e+00   0.25   0.74124
434    92Rb  37  55  --   9+[4,0,4]   1+[4,0,0]  10+  -781.21164 -0.18919  6.32076 1.71391e+00   0.43   0.67712
435    93Rb  37  56  --   9+[4,0,4]          --   9+  -787.85518 -0.19657  6.63483 4.95525e-01   0.17   0.64719
436    94Rb  37  57  --   9+[4,0,4]   3+[4,0,2]   6+  -792.20219 -0.20838  7.48317 2.45291e-01   0.24   0.57821
437    95Rb  37  58  --   3-[3,2,1]          --   3-  -798.50816 -0.22473  7.92009 2.95548e-01   0.72   0.54814
438    96Rb  37  59  --   7+[4,1,3]  11-[5,0,5]  18-  -802.48373 -0.28051  8.73020 4.32298e-01   0.84   0.49995
439    97Rb  37  60  --   3-[3,1,2]          --   3-  -808.26338 -0.23063  9.26500 1.21551e-01   1.31   0.47254
440    98Rb  37  61  --   3+[4,3,1]   3+[4,1,1]   6+  -811.67993  0.38298 10.18426 1.19290e-01   4.10   0.43185
441    99Rb  37  62  --   9+[4,0,4]          --   9+  -817.15330 -0.21360 10.13671 5.16923e-02   1.74   0.43378
442   100Rb  37  63  --   3+[4,3,1]   1+[4,1,1]   2+  -820.25291  0.36910 10.92774 6.32062e-02   4.16   0.40373
443   101Rb  37  64  --   9+[4,0,4]          --   9+  -825.36230 -0.21105 11.27686 3.01771e-02   2.93   0.39176
444   102Rb  37  65  --   3+[4,3,1]   1+[4,1,1]   2+  -827.99973  0.36971 12.40879 3.29467e-02   5.15   0.35740
445   103Rb  37  66  --   9+[4,0,4]          --   9+  -832.82277 -0.20967 12.28982 1.93816e-02   4.50   0.36073
446   104Rb  37  67  --   9+[4,0,4]   9-[5,1,4]  18-  -835.01028 -0.21533 13.25280 1.50545e-02   5.58   0.33547
447   105Rb  37  68  --   9+[4,0,4]          --   9+  -839.46150 -0.20355 13.43287 1.33368e-02   6.45   0.33113
448   106Rb  37  69  --   3+[4,3,1]   1-[5,4,1]   2-  -841.37929  0.37916 14.46706 1.42059e-02   8.62   0.30825
449   107Rb  37  70  --   1-[3,2,1]          --   1-  -845.54065 -0.15405 14.46138 8.58420e-03   8.56   0.30837
450   108Rb  37  71  --   1-[3,2,1]   9-[5,1,4]   8+  -847.09325 -0.13889 15.50167 6.74234e-03   9.93   0.28832
451   109Rb  37  72  --   5-[3,0,3]          --   5-  -851.46529  0.03508 15.19075 5.71685e-03  11.76   0.29403
452   110Rb  37  73  --   5-[3,0,3]   1-[5,3,0]   4+  -852.96060  0.04379 15.93260 4.82621e-03  13.07   0.28076
453   111Rb  37  74  --   5-[3,0,3]          --   5-  -856.99372  0.04338 16.36801 4.55461e-03  14.41   0.27352
454   112Rb  37  75  --   5-[3,0,3]   5-[5,3,2]   0+  -858.17990  0.05170 17.09193 3.95545e-03  15.97   0.26226
455   113Rb  37  76  --   3-[3,0,1]          --   3-  -861.91337  0.04227 17.50262 3.77382e-03  17.30   0.25628
456   114Rb  37  77  --   3-[3,0,1]   9-[5,1,4]  12+  -862.87006  0.04993 18.13045 3.32249e-03  18.79   0.24765
457   115Rb  37  78  --   3-[3,0,1]          --   3-  -866.12550  0.04129 18.59301 3.15808e-03  20.14   0.24165
458   116Rb  37  79  RV   3-[3,0,1]  11-[5,0,5]  14+  -866.87533  0.04305 19.26547 2.82400e-03  21.79   0.23343
459   117Rb  37  80  --   1-[3,3,0]          --   1-  -869.62091 -0.01288 19.71875 2.72964e-03  23.51   0.22820
460   118Rb  37  81  --   3-[3,0,1]  11-[5,0,5]  14+  -870.03136  0.04849 20.82666 2.40274e-03  25.21   0.21635
461   119Rb  37  82  --   1-[3,3,0]          --   1-  -872.12466 -0.00692 21.07476 2.34370e-03  27.38   0.21386
462   120Rb  37  83  --   3-[3,0,1]   1-[5,5,0]   4+  -871.83051  0.05440 21.57326 2.20610e-03  29.82   0.20903
463    90Sr  38  52  --          --          --   0+  -775.41978 -0.02975  1.99906 3.33746e+02   0.17   1.90185
464    91Sr  38  53  --          --   3+[4,1,1]   3+  -780.65587 -0.07143  4.04776 2.80300e+01   0.95   1.01937
465    92Sr  38  54  --          --          --   0+  -787.95502 -0.12410  2.62807 6.73558e+00   0.03   1.49809
466    93Sr  38  55  --          --   1+[4,0,0]   1+  -792.99873 -0.16502  4.91794 2.78595e+00   0.17   0.85377
467    94Sr  38  56  --          --          --   0+  -799.99739 -0.18384  3.72950 1.99530e+00   0.10   1.09751
468    95Sr  38  57  --          --   3+[4,0,2]   3+  -804.75498 -0.21177  6.18401 1.19851e+00   0.35   0.69104
469    96Sr  38  58  --          --          --   0+  -811.45058 -0.21774  4.75608 8.51028e-01   0.36   0.88032
470    97Sr  38  59  --          --   9+[4,0,4]   9+  -815.86797  0.41976  7.44316 8.04193e-01   0.91   0.58113
471    98Sr  38  60  --          --          --   0+  -822.10204  0.41199  6.59234 5.24403e-01   1.29   0.65108
472    99Sr  38  61  --          --   3+[4,1,1]   3+  -826.08470  0.40847  9.01349 3.25597e-01   2.11   0.48504
473   100Sr  38  62  --          --          --   0+  -831.84583  0.40061  7.71484 2.21982e-01   2.29   0.56186
474   101Sr  38  63  --          --   1+[4,1,1]   1+  -835.24662  0.39086 10.09649 1.58628e-01   3.11   0.43543
475   102Sr  38  64  --          --          --   0+  -840.67887  0.39196  8.96349 1.02258e-01   3.25   0.48761
476   103Sr  38  65  --          --   1+[4,1,1]   1+  -843.76477  0.39006 11.38668 6.74903e-02   3.95   0.38814
477   104Sr  38  66  --          --          --   0+  -848.89296 -0.20801  9.46293 3.32276e-02   3.24   0.46314
478   105Sr  38  67  --          --   9-[5,1,4]   9-  -851.46872 -0.21658 12.14774 2.48708e-02   4.49   0.36478
479   106Sr  38  68  --          --          --   0+  -856.27522 -0.19519 10.63783 2.12188e-02   4.64   0.41425
480   107Sr  38  69  --          --   1-[5,4,1]   1-  -858.66111  0.39550 13.46248 2.31482e-02   7.18   0.33043
481   108Sr  38  70  --          --          --   0+  -863.13883 -0.14675 11.49619 1.30920e-02   5.67   0.38460
482   109Sr  38  71  --          --  11-[5,0,5]  11-  -865.12830 -0.05145 13.87331 9.30028e-03   7.29   0.32098
483   110Sr  38  72  --          --          --   0+  -870.12819 -0.00000 11.82860 8.38249e-03   8.17   0.37422
484   111Sr  38  73  --          --  11-[5,0,5]  11-  -871.93546 -0.02199 14.96246 6.97477e-03   9.58   0.29837
485   112Sr  38  74  --          --          --   0+  -876.41675 -0.00053 13.14532 6.52158e-03  10.53   0.33811
486   113Sr  38  75  --          --  11-[5,0,5]  11-  -877.95422 -0.00712 16.09623 5.58065e-03  12.06   0.27799
487   114Sr  38  76  --          --          --   0+  -882.01265  0.00000 14.37470 5.28098e-03  13.18   0.31016
488   115Sr  38  77  --          --  11-[5,0,5]  11-  -883.26554  0.01036 17.15557 4.61610e-03  14.87   0.26132
489   116Sr  38  78  --          --          --   0+  -886.85081 -0.00008 15.54233 4.37554e-03  16.30   0.28759
490   117Sr  38  79  --          --  11-[5,0,5]  11-  -887.80415  0.02657 18.13835 3.88395e-03  18.29   0.24754
491   118Sr  38  80  --          --          --   0+  -890.96927  0.00037 16.64294 3.70176e-03  19.93   0.26913
492   119Sr  38  81  --          --  11-[5,0,5]  11-  -891.50079  0.03729 20.06990 3.29194e-03  22.26   0.22430
493   120Sr  38  82  --          --          --   0+  -894.08044  0.00070 18.20565 3.12379e-03  24.06   0.24665
494   121Sr  38  83  --          --   1-[5,5,0]   1-  -893.88902  0.03945 20.46702 2.94812e-03  26.86   0.22006
495     90Y  39  51  SC   1-[3,0,1]   5+[4,0,2]   6-  -776.26922 -0.03317  1.38485 2.17368e+05   2.78   2.60925
496     91Y  39  52  SV   1-[3,0,1]          --   1-  -784.11733  0.00002  2.65830 3.42771e+03   0.67   1.48309
497     92Y  39  53  --   1-[3,0,1]   5+[4,0,2]   4-  -789.77984 -0.00778  3.48712 6.05813e+01   0.14   1.16573
498     93Y  39  54  --   1-[3,0,1]          --   1-  -797.20531 -0.00054  3.76278 1.55635e+01   0.24   1.08878
499     94Y  39  55  --   9+[4,0,4]   1+[4,4,0]  10+  -802.58302 -0.14974  4.17500 9.74766e+00   0.09   0.99120
500     95Y  39  56  --   9+[4,0,4]          --   9+  -809.95974 -0.15553  4.55972 2.08143e+00   0.01   0.91488
501     96Y  39  57  --   1-[3,0,1]   3+[4,1,1]   4-  -815.00141 -0.21002  5.49427 3.50416e+00   0.29   0.77104
502     97Y  39  58  --   5+[4,2,2]          --   5+  -822.44900  0.42668  5.62942 6.68510e+00   0.74   0.75393
503     98Y  39  59  RV   5+[4,2,2]   3+[4,2,2]   8+  -827.31586  0.42747  6.28269 4.03895e+00   2.55   0.68094
504     99Y  39  60  --   5+[4,2,2]          --   5+  -834.01738  0.42121  7.23801 2.06303e+00   1.91   0.59658
505    100Y  39  61  SV   5+[4,2,2]   3+[4,1,1]   8+  -838.36108  0.41685  8.13565 1.46247e+00   4.02   0.53443
506    101Y  39  62  --   5+[4,2,2]          --   5+  -844.52548  0.40823  8.32137 6.59145e-01   2.81   0.52316
507    102Y  39  63  --   5+[4,2,2]   1+[4,1,1]   4+  -848.28011  0.39931  8.88824 4.21212e-01   3.80   0.49152
508    103Y  39  64  --   5+[4,2,2]          --   5+  -854.16691  0.39925  9.46177 2.44080e-01   3.49   0.46319
509    104Y  39  65  --   5+[4,2,2]   1+[4,1,1]   4+  -857.64636  0.39635 10.17196 1.49387e-01   4.06   0.43234
510    105Y  39  66  --   5+[4,2,2]          --   5+  -863.04782  0.39541 10.45927 1.09496e-01   4.39   0.42100
511    106Y  39  67  --   5+[4,2,2]   1-[5,5,0]   4-  -866.16040  0.41162 11.00045 8.03091e-02   8.30   0.40118
512    107Y  39  68  --   5+[4,2,2]          --   5+  -871.21573  0.39949 11.62938 5.78174e-02   6.03   0.38037
513    108Y  39  69  --   5+[4,2,2]   1-[5,5,0]   6-  -874.17532  0.40140 12.08822 4.07362e-02   7.33   0.36650
514    109Y  39  70  --   9+[4,0,4]          --   9+  -878.56947 -0.15248 12.33441 1.73447e-02   4.02   0.35947
515    110Y  39  71  --   5+[4,2,2]   7-[5,2,3]  12-  -880.94829  0.42288 13.38959 2.83173e-02   9.72   0.33216
516    111Y  39  72  --   1-[3,0,1]          --   1-  -886.22921 -0.00000 12.90950 1.04424e-02   5.91   0.34405
517    112Y  39  73  --   1-[3,0,1]  11-[5,0,5]  10+  -888.36316 -0.01562 13.92407 8.59840e-03   7.13   0.31985
518    113Y  39  74  --   1-[3,0,1]          --   1-  -893.25356 -0.00000 14.18375 7.91586e-03   7.76   0.31420
519    114Y  39  75  --   1-[3,0,1]  11-[5,0,5]  10+  -895.16871 -0.00420 15.01547 6.69988e-03   9.08   0.29736
520    115Y  39  76  --   1-[3,0,1]          --   1-  -899.59678  0.00030 15.36085 6.28418e-03  10.01   0.29088
521    116Y  39  77  --   1-[3,0,1]  11-[5,0,5]  10+  -901.21208  0.00719 16.20601 5.45672e-03  11.56   0.27617
522    117Y  39  78  --   1-[3,0,1]          --   1-  -905.20643  0.00036 16.44115 5.16596e-03  12.79   0.27234
523    118Y  39  79  --   1-[3,0,1]  11-[5,0,5]  10+  -906.46284  0.01829 17.40687 4.57850e-03  14.69   0.25765
524    119Y  39  80  --   1-[3,0,1]          --   1-  -910.01192  0.00049 17.47407 4.34878e-03  16.26   0.25669
525    120Y  39  81  --   1-[3,0,1]  11-[5,0,5]  10+  -910.79292  0.02799 19.68528 3.86488e-03  18.39   0.22858
526    121Y  39  82  --   1-[3,0,1]          --   1-  -913.79962 -0.00000 18.57555 3.62496e-03  20.16   0.24187
527    122Y  39  83  --   1-[3,0,1]   1-[5,5,0]   0+  -913.83164  0.02995 19.82028 3.43448e-03  23.42   0.22706
528    123Y  39  84  --   1-[3,0,1]          --   1-  -915.51149  0.00414 20.06247 3.22601e-03  25.16   0.22438
529    124Y  39  85  --   1-[3,0,1]   1-[5,5,0]   0+  -915.27717  0.03148 20.51398 3.02949e-03  27.72   0.21956
530    97Zr  40  57  --          --   3+[4,0,2]   3+  -826.29078 -0.19234  4.02744 1.28386e+01   0.13   1.02402
531    98Zr  40  58  --          --          --   0+  -833.78907 -0.19492  2.64216 7.06866e+00   0.05   1.49106
532    99Zr  40  59  RV          --   3+[4,1,1]   3+  -838.76599 -0.19823  5.28087 2.25296e+00   0.27   0.79972
533   100Zr  40  60  --          --          --   0+  -845.95182 -0.20182  3.88764 1.38812e+00   0.14   1.05722
534   101Zr  40  61  --          --   3+[4,0,2]   3+  -850.55691 -0.20909  6.54358 6.72651e-01   0.38   0.65561
535   102Zr  40  62  --          --          --   0+  -857.29260 -0.20209  5.05688 4.20157e-01   0.31   0.83223
536   103Zr  40  63  --          --   1+[4,1,1]   1+  -861.49399 -0.20187  7.69958 2.40196e-01   0.77   0.56291
537   104Zr  40  64  --          --          --   0+  -867.85087 -0.20202  6.31187 1.76248e-01   0.66   0.67801
538   105Zr  40  65  --          --   1+[4,1,1]   1+  -871.62987 -0.21140  9.11551 1.18303e-01   1.28   0.47989
539   106Zr  40  66  --          --          --   0+  -877.62028 -0.20218  7.41037 9.12626e-02   1.33   0.58355
540   107Zr  40  67  --          --   9-[5,1,4]   9-  -880.95542 -0.21056 10.13397 6.33690e-02   2.20   0.43389
541   108Zr  40  68  --          --          --   0+  -886.53709 -0.19360  8.54833 5.24811e-02   2.20   0.51001
542   109Zr  40  69  --          --   1+[4,3,1]   1+  -889.48116 -0.17483 11.21229 3.63166e-02   2.86   0.39392
543   110Zr  40  70  --          --          --   0+  -894.78274 -0.16519  9.57682 3.09785e-02   3.03   0.45790
544   111Zr  40  71  --          --   1+[4,1,1]   1+  -897.45924 -0.05156 12.02370 2.06755e-02   3.78   0.36839
545   112Zr  40  72  --          --          --   0+  -903.14454 -0.00000  9.84294 1.80906e-02   4.57   0.44611
546   113Zr  40  73  --          --  11-[5,0,5]  11-  -905.64301 -0.01778 13.02800 1.45998e-02   5.90   0.34104
547   114Zr  40  74  --          --          --   0+  -910.86549 -0.00058 11.12096 1.34226e-02   6.62   0.39702
548   115Zr  40  75  --          --  11-[5,0,5]  11-  -913.12689 -0.00552 14.06460 1.12062e-02   8.13   0.31677
549   116Zr  40  76  --          --          --   0+  -917.85959  0.00026 12.33326 1.04545e-02   9.15   0.35950
550   117Zr  40  77  --          --  11-[5,0,5]  11-  -919.81020  0.00814 15.12311 8.96697e-03  10.97   0.29531
551   118Zr  40  78  --          --          --   0+  -924.13198  0.00034 13.46837 8.46394e-03  12.36   0.33029
552   119Zr  40  79  --          --  11-[5,0,5]  11-  -925.72171  0.02139 16.15957 7.38435e-03  14.57   0.27694
553   120Zr  40  80  --          --          --   0+  -929.56227  0.00046 14.57374 6.96802e-03  16.25   0.30607
554   121Zr  40  81  --          --  11-[5,0,5]  11-  -930.71451  0.03269 18.41886 6.12652e-03  18.83   0.24387
555   122Zr  40  82  --          --          --   0+  -933.99463  0.00052 15.77336 5.70601e-03  20.89   0.28351
556   123Zr  40  83  --          --   1-[5,5,0]   1-  -934.19370  0.03306 18.69382 5.31871e-03  24.10   0.24038
557   124Zr  40  84  --          --          --   0+  -936.00281  0.00414 17.66065 4.92528e-03  25.55   0.25405
558   125Zr  40  85  --          --   1-[5,5,0]   1-  -935.92646  0.03625 19.46919 4.55153e-03  28.40   0.23105
559    96Nb  41  55  --   7+[4,1,3]   1+[4,4,0]   8+  -821.05559 -0.17473  1.91924 3.62305e+03   0.16   1.97014
560    97Nb  41  56  --   7+[4,1,3]          --   7+  -829.36221 -0.18102  2.37189 1.58836e+02   0.00   1.63896
561    98Nb  41  57  --   7+[4,1,3]   3+[4,1,1]   4+  -835.33698 -0.19232  3.24501 2.85652e+01   0.03   1.24310
562    99Nb  41  58  --   7+[4,1,3]          --   7+  -843.24541 -0.19310  3.46890 1.64603e+01   0.01   1.17121
563   100Nb  41  59  --   7+[4,1,3]   3+[4,2,2]   4+  -848.63892 -0.19651  4.34418 4.41547e+00   0.06   0.95611
564   101Nb  41  60  --   7+[4,1,3]          --   7+  -856.21627 -0.19763  4.67456 2.58497e+00   0.04   0.89435
565   102Nb  41  61  --   7+[4,1,3]   3+[4,2,2]  10+  -861.21636 -0.20260  5.65559 1.18067e+00   0.12   0.75070
566   103Nb  41  62  --   7+[4,1,3]          --   7+  -868.37702 -0.19925  5.86937 6.93168e-01   0.13   0.72536
567   104Nb  41  63  --   7+[4,1,3]   1+[4,0,0]   6+  -872.98710 -0.19918  6.80188 3.82189e-01   0.30   0.63233
568   105Nb  41  64  --   7+[4,1,3]          --   7+  -879.75846 -0.20001  7.12399 2.70277e-01   0.32   0.60553
569   106Nb  41  65  --   7+[4,1,3]   1+[4,0,0]   6+  -883.93838 -0.20667  8.22338 1.71956e-01   0.62   0.52905
570   107Nb  41  66  --   7+[4,1,3]          --   7+  -890.30529 -0.20074  8.23205 1.32855e-01   0.76   0.52852
571   108Nb  41  67  --   7+[4,1,3]   9-[5,1,4]  16-  -894.00552 -0.20660  9.29794 8.96907e-02   0.94   0.47095
572   109Nb  41  68  --   7+[4,1,3]          --   7+  -899.98398 -0.19558  9.34065 7.47643e-02   1.51   0.46890
573   110Nb  41  69  --   7+[4,1,3]   1+[4,3,1]   6+  -903.24370 -0.18122 10.42761 5.08601e-02   1.95   0.42222
574   111Nb  41  70  RV   7+[4,1,3]          --   7+  -908.90496 -0.17930 10.45339 4.42324e-02   2.36   0.42123
575   112Nb  41  71  --   7+[4,1,3]   1+[4,3,1]   6+  -911.91378 -0.17517 11.55642 3.31741e-02   3.20   0.38267
576   113Nb  41  72  --   1-[3,0,1]          --   1-  -917.73841  0.00064 10.84550 2.66152e-02   5.73   0.40666
577   114Nb  41  73  --   1-[3,0,1]  11-[5,0,5]  10+  -920.61869 -0.01954 11.83896 2.11594e-02   6.17   0.37391
578   115Nb  41  74  --   1-[3,0,1]          --   1-  -926.21613 -0.00057 12.02832 1.93752e-02   7.64   0.36826
579   116Nb  41  75  --   1-[3,0,1]  11-[5,0,5]  10+  -928.83815 -0.00508 12.81142 1.62835e-02   7.15   0.34659
580   117Nb  41  76  --   1-[3,0,1]          --   1-  -933.95031  0.00033 13.17405 1.49147e-02  10.10   0.33740
581   118Nb  41  77  --   1-[3,0,1]  11-[5,0,5]  10+  -936.25002  0.00899 13.93696 1.26867e-02  11.64   0.31957
582   119Nb  41  78  --   1-[3,0,1]          --   1-  -940.79136 -0.00110 14.31814 1.18817e-02  13.38   0.31135
583   120Nb  41  79  --   1-[3,0,1]  11-[5,0,5]  10+  -942.82635  0.02364 15.08354 1.02420e-02  15.45   0.29606
584   121Nb  41  80  --   1-[3,0,1]          --   1-  -946.96852  0.00048 15.40827 9.70550e-03  17.47   0.29001
585   122Nb  41  81  --   1-[3,0,1]  11-[5,0,5]  10+  -948.49689  0.03492 17.30793 8.32169e-03  19.74   0.25908
586   123Nb  41  82  --   1-[3,0,1]          --   1-  -952.06532  0.00051 16.59536 7.86809e-03  22.48   0.26988
587   124Nb  41  83  --   1-[3,0,1]   1-[5,5,0]   0+  -952.47873  0.03740 17.59888 7.29401e-03  25.68   0.25492
588   125Nb  41  84  --   1-[3,0,1]          --   1-  -954.42320  0.00595 18.66586 6.79639e-03  27.32   0.24073
589   126Nb  41  85  --   1-[3,0,1]   1-[5,5,0]   0+  -954.57820  0.04791 19.10453 6.16116e-03  29.99   0.23535
590   127Nb  41  86  --   1-[3,0,1]          --   1-  -956.38547  0.06807 19.05314 5.50794e-03  31.24   0.23596
591   128Nb  41  87  --   1-[3,0,1]   3-[5,0,1]   4+  -956.36472 -0.08387 19.23712 4.91256e-03  33.34   0.23376
592   102Mo  42  60  --          --          --   0+  -867.19884 -0.19999  1.70193 2.66837e+01   0.00   2.18546
593   103Mo  42  61  --          --   3+[4,1,1]   3+  -872.61277 -0.20556  4.39326 6.36109e+00   0.09   0.94639
594   104Mo  42  62  --          --          --   0+  -880.19144 -0.20185  2.89880 3.50051e+00   0.03   1.37403
595   105Mo  42  63  --          --   1+[4,1,1]   1+  -885.20458 -0.20161  5.54697 1.34806e+00   0.25   0.76428
596   106Mo  42  64  --          --          --   0+  -892.38554 -0.20307  4.18390 9.39720e-01   0.12   0.98929
597   107Mo  42  65  --          --   1+[4,1,1]   1+  -896.99027 -0.21040  6.93802 5.02277e-01   0.40   0.62072
598   108Mo  42  66  --          --          --   0+  -903.73225 -0.20428  5.34150 3.67059e-01   0.36   0.79136
599   109Mo  42  67  --          --   9-[5,1,4]   9-  -907.85727 -0.21065  8.04930 2.17120e-01   0.72   0.53984
600   110Mo  42  68  --          --          --   0+  -914.15007 -0.20004  6.54282 1.76956e-01   0.87   0.65568
601   111Mo  42  69  --          --   1+[4,3,1]   1+  -917.73426 -0.18268  9.23937 1.06378e-01   1.51   0.47378
602   112Mo  42  70  --          --          --   0+  -923.73723 -0.18126  7.65909 9.28633e-02   1.58   0.56571
603   113Mo  42  71  --          --   1+[4,1,1]   1+  -927.19104 -0.03822 10.08999 5.61613e-02   1.86   0.43569
604   114Mo  42  72  --          --          --   0+  -933.48073  0.00061  7.87253 4.88788e-02   2.37   0.55126
605   115Mo  42  73  --          --  11-[5,0,5]  11-  -936.68520 -0.01625 10.99728 3.77598e-02   3.25   0.40129
606   116Mo  42  74  --          --          --   0+  -942.65085  0.00040  9.04561 3.41943e-02   4.05   0.48341
607   117Mo  42  75  --          --  11-[5,0,5]  11-  -945.60056 -0.00422 12.01010 2.75375e-02   5.27   0.36879
608   118Mo  42  76  --          --          --   0+  -951.02639  0.00041 10.25868 2.52899e-02   6.48   0.42886
609   119Mo  42  77  --          --  11-[5,0,5]  11-  -953.66054  0.00771 13.05535 2.10598e-02   8.38   0.34035
610   120Mo  42  78  --          --          --   0+  -958.61477  0.00047 11.41031 1.95438e-02   9.88   0.38737
611   121Mo  42  79  --          --  11-[5,0,5]  11-  -960.89083  0.02081 14.10332 1.65889e-02  12.40   0.31593
612   122Mo  42  80  --          --          --   0+  -965.36838  0.00050 12.52748 1.54735e-02  14.31   0.35414
613   123Mo  42  81  RC          --  11-[5,0,5]  11-  -967.20483  0.03237 16.59760 1.31527e-02  17.45   0.26984
614   124Mo  42  82  --          --          --   0+  -971.14557  0.00047 13.71686 1.22044e-02  19.83   0.32451
615   125Mo  42  83  --          --   1-[5,5,0]   1-  -971.75375  0.03127 16.87110 1.11183e-02  23.48   0.26560
616   126Mo  42  84  --          --          --   0+  -973.96187  0.00279 15.76360 1.00648e-02  24.82   0.28368
617   127Mo  42  85  --          --   1-[5,5,0]   1-  -974.27961  0.03448 17.63920 8.99718e-03  28.19   0.25435
618   128Mo  42  86  --          --          --   0+  -976.30024  0.01412 16.32420 8.01387e-03  29.66   0.27423
619   129Mo  42  87  --          --   1-[5,5,0]   1-  -976.38610  0.04528 18.31963 7.15230e-03  32.19   0.24516
620   130Mo  42  88  --          --          --   0+  -978.42678  0.10270 17.02444 5.92902e-03  33.21   0.26327
621   131Mo  42  89  --          --   1-[5,4,1]   1-  -978.43621  0.11698 19.09577 5.15541e-03  35.50   0.23545
622   132Mo  42  90  --          --          --   0+  -980.40362 -0.14272 17.28620 4.43965e-03  35.66   0.25940
623   133Mo  42  91  --          --   1-[5,0,1]   1-  -980.43702 -0.16279 19.44719 3.66071e-03  36.54   0.23130
624   134Mo  42  92  --          --          --   0+  -982.52403 -0.17388 17.69387 3.33004e-03  37.27   0.25359
625   135Mo  42  93  --          --   5-[5,1,2]   5-  -982.46259 -0.18375 19.79792 2.92184e-03  38.89   0.22731
626   102Tc  43  59  --   5+[4,2,2]   3+[4,1,1]   2+  -867.59019 -0.20237  2.34622 2.73474e+02   0.03   1.65461
627   103Tc  43  60  --   5+[4,0,2]          --   5+  -876.03869 -0.20617  2.48009 9.88023e+01   0.00   1.57623
628   104Tc  43  61  --   5+[4,2,2]   3+[4,0,2]   2+  -881.93777 -0.21011  3.55399 2.41475e+01   0.03   1.14606
629   105Tc  43  62  --   5+[4,2,2]          --   5+  -889.90244 -0.20717  3.65828 9.78750e+00   0.01   1.11670
630   106Tc  43  63  --   5+[4,2,2]   1+[4,1,1]   6+  -895.33287 -0.20576  4.75484 2.84201e+00   0.11   0.88054
631   107Tc  43  64  --   5+[4,1,3]          --   5+  -902.94253 -0.20781  4.90923 2.11471e+00   0.05   0.85515
632   108Tc  43  65  --   5+[4,1,3]   1+[4,1,1]   6+  -907.99448 -0.21307  6.07925 9.88561e-01   0.18   0.70210
633   109Tc  43  66  --   5+[4,1,3]          --   5+  -915.09650 -0.20887  6.07618 7.08012e-01   0.21   0.70243
634   110Tc  43  67  --   5+[4,1,3]   9-[5,1,4]   4-  -919.64883 -0.21345  7.23899 3.82055e-01   0.49   0.59650
635   111Tc  43  68  --   5+[4,1,3]          --   5+  -926.26513 -0.20656  7.26556 3.09928e-01   0.64   0.59446
636   112Tc  43  69  --   5+[4,2,2]   9-[5,1,4]   4-  -930.21434 -0.19888  8.82032 1.86776e-01   0.43   0.49511
637   113Tc  43  70  --   5+[4,2,2]          --   5+  -936.54062 -0.19282  8.37923 1.54100e-01   1.34   0.51974
638   114Tc  43  71  --   9+[4,0,4]   1+[4,1,1]  10+  -940.28013 -0.03755  9.29876 9.10894e-02   1.24   0.47091
639   115Tc  43  72  --   9+[4,0,4]          --   9+  -946.84665 -0.01404  9.23947 7.90072e-02   1.71   0.47378
640   116Tc  43  73  --   9+[4,0,4]  11-[5,0,5]  20-  -950.43124 -0.02205 10.24467 5.97370e-02   2.11   0.42942
641   117Tc  43  74  --   9+[4,0,4]          --   9+  -956.68487 -0.01210 10.31510 5.35054e-02   3.18   0.42662
642   118Tc  43  75  --   9+[4,0,4]  11-[5,0,5]  20-  -959.99572 -0.01195 11.27679 4.27032e-02   3.91   0.39176
643   119Tc  43  76  --   9+[4,0,4]          --   9+  -965.77014 -0.01176 11.47192 3.87694e-02   5.52   0.38538
644   120Tc  43  77  --   9+[4,0,4]   1-[5,3,0]  10-  -968.73649 -0.01399 12.35743 3.20941e-02   6.66   0.35883
645   121Tc  43  78  RV   9+[4,0,4]          --   9+  -974.02304 -0.01158 12.63025 2.93863e-02   9.10   0.35137
646   122Tc  43  79  --   1+[4,2,0]  11-[5,0,5]  12-  -976.65897  0.02611 13.42353 2.45372e-02  11.87   0.33135
647   123Tc  43  80  --   9+[4,0,4]          --   9+  -981.45088 -0.01063 13.77189 2.28611e-02  14.02   0.32326
648   124Tc  43  81  --   1+[4,2,0]  11-[5,0,5]  12-  -983.66848  0.03581 15.92104 1.92359e-02  16.60   0.28096
649   125Tc  43  82  --   9+[4,0,4]          --   9+  -987.88807 -0.00800 14.98980 1.77600e-02  20.27   0.29785
650   126Tc  43  83  --   1+[4,2,0]   1-[5,5,0]   2-  -988.76352  0.03468 16.26242 1.61998e-02  22.62   0.27524
651   127Tc  43  84  --   9+[4,0,4]          --   9+  -991.15686 -0.01466 17.05616 1.43330e-02  24.76   0.26280
652   128Tc  43  85  --   1+[4,2,0]   1-[5,5,0]   2-  -991.71791  0.04142 17.51780 1.26195e-02  27.84   0.25607
653   129Tc  43  86  --   1+[4,2,0]          --   1+  -993.95824  0.04990 17.50945 1.07916e-02  30.27   0.25618
654   130Tc  43  87  --   1-[3,0,1]   3-[5,4,1]   2+  -994.37368  0.14250 17.95267 7.95161e-03  31.63   0.25003
655   131Tc  43  88  --   1-[3,0,1]          --   1-  -996.72406  0.14963 17.90975 6.95907e-03  32.07   0.25062
656   132Tc  43  89  --   1-[3,0,1]   5-[5,1,2]   4+  -996.97519  0.15273 18.45761 6.15156e-03  35.00   0.24337
657   133Tc  43  90  --   1-[3,0,1]          --   1-  -999.28537  0.16296 18.55200 5.11582e-03  34.01   0.24217
658   134Tc  43  91  --   1-[3,0,1]   1-[5,2,1]   2+  -999.41829  0.16953 19.18681 4.41076e-03  35.61   0.23436
659   135Tc  43  92  --   1-[3,0,1]          --   1- -1001.45492  0.16781 19.21464 3.91885e-03  35.91   0.23403
660   136Tc  43  93  --   5+[4,2,2]   5-[5,1,2]  10- -1001.56670 -0.19043 19.22859 3.59549e-03  38.79   0.23387
661   137Tc  43  94  --   5+[4,2,2]          --   5+ -1003.78762 -0.19248 19.02355 3.20083e-03  38.81   0.23632
662   138Tc  43  95  --   5+[4,2,2]   1-[5,1,0]   6- -1003.76407 -0.19332 19.86536 2.86315e-03  40.57   0.22656
663   106Ru  44  62  --          --          --   0+  -900.24335 -0.20332  0.74959 3.01707e+02   0.00   4.43034
664   107Ru  44  63  --          --   1+[4,1,1]   1+  -906.08177 -0.20300  3.39270 1.94325e+01   0.13   1.19470
665   108Ru  44  64  --          --          --   0+  -914.08273 -0.20548  2.05990 1.65265e+01   0.01   1.85306
666   109Ru  44  65  --          --   1+[4,1,1]   1+  -919.53004 -0.21289  4.75271 4.66626e+00   0.12   0.88090
667   110Ru  44  66  --          --          --   0+  -927.00542 -0.20755  3.28514 3.11855e+00   0.06   1.22956
668   111Ru  44  67  --          --   9-[5,1,4]   9-  -931.96389 -0.21353  5.91154 1.29541e+00   0.18   0.72056
669   112Ru  44  68  --          --          --   0+  -938.91686 -0.20472  4.54716 1.03615e+00   0.30   0.91718
670   113Ru  44  69  --          --   9-[5,1,4]   9-  -943.23533 -0.19434  7.45547 5.33998e-01   0.54   0.58023
671   114Ru  44  70  --          --          --   0+  -950.20948  0.00122  5.12922 3.15085e-01   0.41   0.82144
672   115Ru  44  71  --          --   1+[4,1,1]   1+  -954.52301 -0.03313  8.16566 2.08211e-01   0.89   0.53258
673   116Ru  44  72  --          --          --   0+  -961.46910  0.00077  6.04197 1.77030e-01   1.01   0.70612
674   117Ru  44  73  --          --  11-[5,0,5]  11-  -965.37224 -0.01631  9.11431 1.26904e-01   1.49   0.47995
675   118Ru  44  74  --          --          --   0+  -971.98864  0.00059  7.16679 1.11649e-01   2.15   0.60214
676   119Ru  44  75  --          --  11-[5,0,5]  11-  -975.63811 -0.00419 10.10824 8.59609e-02   2.49   0.43494
677   120Ru  44  76  --          --          --   0+  -981.73562  0.00054  8.38243 7.66256e-02   4.25   0.51956
678   121Ru  44  77  --          --  11-[5,0,5]  11-  -985.05060  0.00770 11.16422 6.14055e-02   5.58   0.39555
679   122Ru  44  78  --          --          --   0+  -990.64735  0.00055  9.55677 5.55298e-02   7.84   0.45881
680   123Ru  44  79  --          --  11-[5,0,5]  11-  -993.61772  0.02100 12.21417 4.52095e-02  10.64   0.36287
681   124Ru  44  80  --          --          --   0+  -998.73422  0.00058 10.69207 4.15466e-02  13.15   0.41224
682   125Ru  44  81  --          --  11-[5,0,5]  11- -1001.26837  0.03274 14.89740 3.38173e-02  16.22   0.29964
683   126Ru  44  82  --          --          --   0+ -1005.83688  0.00046 11.88380 3.08456e-02  20.20   0.37256
684   127Ru  44  83  RV          --   1-[5,5,0]   1- -1006.86259  0.03044 15.29519 2.72257e-02  24.66   0.29209
685   128Ru  44  84  --          --          --   0+ -1009.49733  0.00218 14.20039 2.37560e-02  25.45   0.31384
686   129Ru  44  85  --          --   1-[5,5,0]   1- -1010.21202  0.03664 16.11325 2.01041e-02  29.23   0.27771
687   130Ru  44  86  --          --          --   0+ -1012.67283  0.01780 14.81249 1.72307e-02  30.13   0.30130
688   131Ru  44  87  --          --   3-[5,4,1]   3- -1013.38162  0.12739 16.89614 1.18719e-02  29.88   0.26521
689   132Ru  44  88  --          --          --   0+ -1015.93836  0.13757 15.44477 1.01867e-02  30.31   0.28935
690   133Ru  44  89  --          --   5-[5,1,2]   5- -1016.41890  0.14429 17.57383 8.70139e-03  33.23   0.25527
691   134Ru  44  90  --          --          --   0+ -1018.94475  0.15920 16.15496 7.11119e-03  32.24   0.27701
692   135Ru  44  91  --          --   1-[5,2,1]   1- -1019.29791  0.16926 18.25795 5.97411e-03  33.88   0.24596
693   136Ru  44  92  --          --          --   0+ -1021.57117  0.16818 16.84360 5.26484e-03  34.12   0.26602
694   137Ru  44  93  --          --   1-[5,2,1]   1- -1021.69818  0.17230 19.02915 4.49004e-03  35.75   0.23625
695   138Ru  44  94  --          --          --   0+ -1023.82832  0.17035 17.41866 4.04653e-03  35.83   0.25748
696   139Ru  44  95  --          --   1-[5,1,0]   1- -1023.96698 -0.18149 18.82312 3.83935e-03  39.39   0.23877
697   140Ru  44  96  --          --          --   0+ -1026.21464 -0.18788 17.30700 3.41431e-03  39.09   0.25910
698   141Ru  44  97  --          --   1-[5,1,0]   1- -1026.24783 -0.19279 19.42531 2.99781e-03  40.42   0.23156
699   142Ru  44  98  --          --          --   0+ -1028.27052 -0.19376 17.93774 2.72787e-03  40.48   0.25023
700   143Ru  44  99  --          --   1-[5,1,0]   1- -1028.09763 -0.19949 20.20230 2.39785e-03  41.39   0.22287
701   106Rh  45  61  SV   1-[3,0,1]   1+[4,1,1]   2-  -899.93826  0.20067  2.15371 3.38872e+03   1.23   1.78275
702   107Rh  45  62  --   3+[4,1,1]          --   3+  -908.52179 -0.20980  1.48624 2.03439e+03   0.00   2.45564
703   108Rh  45  63  --   3+[4,1,1]   1+[4,1,1]   2+  -914.78670 -0.20785  2.62106 7.40977e+01   0.10   1.50160
704   109Rh  45  64  --   3+[4,1,1]          --   3+  -923.19143 -0.21062  2.71655 8.06744e+01   0.00   1.45507
705   110Rh  45  65  --   3+[4,1,1]   1+[4,1,1]   2+  -929.09637 -0.21640  3.92574 3.76917e+01   0.22   1.04796
706   111Rh  45  66  --   3+[4,1,1]          --   3+  -936.93758 -0.21188  3.91492 9.52719e+00   0.04   1.05057
707   112Rh  45  67  --   3+[4,1,1]   9-[5,1,4]  12-  -942.34378 -0.21653  5.13611 3.22101e+00   0.16   0.82043
708   113Rh  45  68  --   3+[4,1,1]          --   3+  -949.61544 -0.20990  5.18137 2.55642e+00   0.26   0.81384
709   114Rh  45  69  --   3+[4,1,1]   7-[5,2,3]  10-  -954.32829 -0.21695  6.53852 1.38948e+00   0.27   0.65608
710   115Rh  45  70  --   9+[4,0,4]          --   9+  -961.78780  0.00264  6.33889 6.28685e-01   0.26   0.67532
711   116Rh  45  71  --   5+[4,2,2]   1+[4,1,1]   6+  -966.43073 -0.03305  7.49535 3.98461e-01   0.62   0.57733
712   117Rh  45  72  --   9+[4,0,4]          --   9+  -973.74176  0.00198  7.24164 3.30826e-01   0.70   0.59630
713   118Rh  45  73  --   9+[4,0,4]  11-[5,0,5]  20-  -977.97633 -0.01127  8.46035 2.29568e-01   0.78   0.51503
714   119Rh  45  74  --   9+[4,0,4]          --   9+  -984.94407  0.00163  8.31944 1.99345e-01   1.62   0.52327
715   120Rh  45  75  --   9+[4,0,4]  11-[5,0,5]  20-  -988.94240 -0.00226  9.45704 1.50027e-01   1.89   0.46341
716   121Rh  45  76  --   9+[4,0,4]          --   9+  -995.37040  0.00149  9.50913 1.32661e-01   3.55   0.46100
717   122Rh  45  77  --   9+[4,0,4]  11-[5,0,5]  20-  -999.04942  0.00687 10.53521 1.05505e-01   4.45   0.41810
718   123Rh  45  78  --   9+[4,0,4]          --   9+ -1004.96934  0.00146 10.66097 9.38411e-02   7.31   0.41339
719   124Rh  45  79  --   9+[4,0,4]  11-[5,0,5]  20- -1008.26996  0.01687 11.64820 7.66049e-02   9.73   0.37978
720   125Rh  45  80  --   9+[4,0,4]          --   9+ -1013.71585  0.00135 11.79522 6.83607e-02  13.43   0.37524
721   126Rh  45  81  --   7+[4,1,3]  11-[5,0,5]  18- -1016.57704  0.03390 14.32951 5.41212e-02  16.92   0.31111
722   127Rh  45  82  RV   9+[4,0,4]          --   9+ -1021.47631  0.00105 12.97823 4.93616e-02  21.87   0.34230
723   128Rh  45  83  --   9+[4,0,4]   1-[5,5,0]  10- -1022.71051  0.02492 14.84098 4.31857e-02  27.04   0.30074
724   129Rh  45  84  --   9+[4,0,4]          --   9+ -1025.59787  0.00212 15.33906 3.61451e-02  27.40   0.29128
725   130Rh  45  85  --   5+[4,2,2]   1-[5,5,0]   6- -1026.50649  0.04480 15.93187 2.95010e-02  29.95   0.28077
726   131Rh  45  86  --   5+[4,2,2]          --   5+ -1029.33666  0.11069 15.69067 2.06364e-02  27.55   0.28496
727   132Rh  45  87  --   5+[4,2,2]   3-[5,4,1]   8- -1030.45160  0.14087 16.17872 1.51225e-02  27.25   0.27662
728   133Rh  45  88  --   5+[4,2,2]          --   5+ -1033.28246  0.14765 16.10852 1.27646e-02  28.45   0.27779
729   134Rh  45  89  --   5+[4,2,2]   3-[5,3,2]   2- -1034.00537  0.16318 16.98225 9.86978e-03  28.32   0.26391
730   135Rh  45  90  --   5+[4,2,2]          --   5+ -1036.78544  0.16121 16.79114 8.79539e-03  30.86   0.26682
731   136Rh  45  91  --   5+[4,2,2]   5-[5,1,2]  10- -1037.36017  0.16678 17.59915 7.38431e-03  32.48   0.25492
732   137Rh  45  92  --   5+[4,2,2]          --   5+ -1039.85977  0.16662 17.52195 6.40607e-03  33.40   0.25601
733   138Rh  45  93  --   5+[4,2,2]   1-[5,2,1]   4- -1040.20966  0.16954 18.36271 5.43081e-03  35.07   0.24460
734   139Rh  45  94  --   5+[4,2,2]          --   5+ -1042.56519  0.16747 18.13401 4.86308e-03  35.58   0.24760
735   140Rh  45  95  --   5+[4,2,2]   1-[5,2,1]   6- -1042.63732  0.16503 19.10045 4.22380e-03  36.97   0.23539
736   141Rh  45  96  --   1-[3,0,1]          --   1- -1044.94069  0.18835 18.70737 3.91435e-03  35.83   0.24021
737   142Rh  45  97  --   3+[4,1,1]   1-[5,1,0]   4- -1045.04449 -0.19740 18.89665 3.75124e-03  40.71   0.23787
738   143Rh  45  98  --   3+[4,1,1]          --   3+ -1047.33194 -0.20000 18.67350 3.36495e-03  41.03   0.24063
739   144Rh  45  99  --   3+[4,1,1]   1-[5,1,0]   4- -1047.43045 -0.20565 19.60329 2.96165e-03  41.78   0.22951
740   145Rh  45 100  --   3+[4,1,1]          --   3+ -1049.55189 -0.20304 19.20444 2.72277e-03  42.36   0.23415
741   146Rh  45 101  --   3+[4,1,1]   1-[5,1,0]   4- -1049.30803 -0.20795 20.53711 2.40966e-03  42.84   0.21932
742   112Pd  46  66  --          --          --   0+  -947.41434 -0.20237  1.15144 1.78034e+02   0.00   3.05726
743   113Pd  46  67  --          --   9-[5,1,4]   9-  -953.19255 -0.21310  3.71561 2.46243e+01   0.04   1.10120
744   114Pd  46  68  --          --          --   0+  -961.15213  0.00515  2.33676 8.04863e+00   0.01   1.66046
745   115Pd  46  69  --          --   1+[4,1,1]   1+  -966.60149 -0.01827  5.17558 3.26685e+00   0.21   0.81467
746   116Pd  46  70  --          --          --   0+  -974.47197  0.00156  3.37709 2.42197e+00   0.08   1.19963
747   117Pd  46  71  --          --   1+[4,1,1]   1+  -979.51418 -0.03036  6.35436 1.28690e+00   0.37   0.67379
748   118Pd  46  72  --          --          --   0+  -987.10212  0.00095  4.31964 1.03238e+00   0.31   0.96104
749   119Pd  46  73  --          --  11-[5,0,5]  11-  -991.70279 -0.01639  7.33549 6.46962e-01   0.25   0.58914
750   120Pd  46  74  --          --          --   0+  -998.98637  0.00070  5.41686 5.44643e-01   0.92   0.78120
751   121Pd  46  75  --          --  11-[5,0,5]  11- -1003.32780 -0.00414  8.32518 3.82150e-01   1.55   0.52293
752   122Pd  46  76  --          --          --   0+ -1010.08007  0.00063  6.63185 3.30745e-01   2.43   0.64746
753   123Pd  46  77  --          --  11-[5,0,5]  11- -1014.09127  0.00771  9.38442 2.50673e-01   2.93   0.46682
754   124Pd  46  78  --          --          --   0+ -1020.33448  0.00066  7.80876 2.18634e-01   5.96   0.55550
755   125Pd  46  79  --          --  11-[5,0,5]  11- -1023.98423  0.02099 10.43737 1.67435e-01   8.81   0.42185
756   126Pd  46  80  --          --          --   0+ -1029.73151  0.00061  8.95538 1.49902e-01  12.67   0.48803
757   127Pd  46  81  SC          --  11-[5,0,5]  11- -1032.95972  0.03265 13.29078 1.11466e-01  17.57   0.33454
758   128Pd  46  82  --          --          --   0+ -1038.15437  0.00046 10.13589 1.00654e-01  22.76   0.43381
759   129Pd  46  83  SV          --   1-[5,5,0]   1- -1039.59650  0.02884 13.78685 8.38743e-02  29.30   0.32293
760   130Pd  46  84  --          --          --   0+ -1042.70937  0.00155 12.62743 6.68994e-02  27.80   0.35145
761   131Pd  46  85  --          --   1-[5,5,0]   1- -1043.83663  0.03885 14.60541 5.07907e-02  31.63   0.30543
762   132Pd  46  86  --          --          --   0+ -1046.81031  0.09241 13.21825 3.56764e-02  28.73   0.33631
763   133Pd  46  87  RV          --   1-[5,4,1]   1- -1048.05921  0.13269 15.13175 2.55048e-02  31.10   0.29514
764   134Pd  46  88  --          --          --   0+ -1051.17312  0.14196 13.78702 1.98782e-02  28.48   0.32292
765   135Pd  46  89  --          --   3-[5,4,1]   3- -1052.15805  0.16174 15.98879 1.43773e-02  29.20   0.27981
766   136Pd  46  90  --          --          --   0+ -1055.18021  0.16032 14.50476 1.29353e-02  29.62   0.30748
767   137Pd  46  91  --          --   5-[5,1,2]   5- -1056.00668  0.16728 16.66515 1.05438e-02  31.31   0.26878
768   138Pd  46  92  --          --          --   0+ -1058.77417  0.16826 15.25529 9.08709e-03  31.16   0.29283
769   139Pd  46  93  --          --   1-[5,2,1]   1- -1059.39189  0.17238 17.47104 7.51008e-03  32.73   0.25673
770   140Pd  46  94  --          --          --   0+ -1061.99140  0.17080 15.88546 6.70791e-03  32.84   0.28157
771   141Pd  46  95  --          --   1-[5,2,1]   1- -1062.29718  0.16889 18.26581 5.72235e-03  34.22   0.24586
772   142Pd  46  96  --          --          --   0+ -1064.83070  0.16845 16.47967 5.14451e-03  34.57   0.27172
773   143Pd  46  97  --          --   1-[5,1,0]   1- -1064.95606  0.16578 18.84479 4.44799e-03  35.81   0.23850
774   144Pd  46  98  --          --          --   0+ -1067.33515  0.16080 17.11603 4.08302e-03  36.32   0.26190
775   145Pd  46  99  --          --   1-[5,1,0]   1- -1067.36550 -0.19435 18.60724 3.84458e-03  40.50   0.24147
776   146Pd  46 100  --          --          --   0+ -1069.71945 -0.18797 16.91360 3.53968e-03  40.54   0.26495
777   147Pd  46 101  --          --   1-[5,1,0]   1- -1069.65271 -0.20141 19.46265 3.12828e-03  41.16   0.23112
778   112Ag  47  65  --   7+[4,1,3]   5+[4,0,2]  12+  -947.85531  0.16392  2.23257 7.89231e+02   0.06   1.72783
779   113Ag  47  66  --   7+[4,1,3]          --   7+  -956.56009  0.14213  1.84803 1.83078e+02   0.03   2.03559
780   114Ag  47  67  --   9+[4,0,4]   1+[4,0,0]  10+  -962.43724  0.04313  3.60104 4.84451e+01   0.04   1.13262
781   115Ag  47  68  --   9+[4,0,4]          --   9+  -970.98703  0.03686  3.37812 2.61127e+01   0.02   1.19931
782   116Ag  47  69  --   9+[4,0,4]   3+[4,0,2]   6+  -976.77074  0.02946  4.61982 8.95296e+00   0.11   0.90401
783   117Ag  47  70  --   9+[4,0,4]          --   9+  -984.97492  0.02634  4.42711 6.11964e+00   0.09   0.93981
784   118Ag  47  71  --   1+[4,2,0]   1+[4,1,1]   2+  -990.37636 -0.03508  5.71209 3.13242e+00   0.27   0.74383
785   119Ag  47  72  --   9+[4,0,4]          --   9+  -998.27276  0.02028  5.41031 2.31353e+00   0.31   0.78207
786   120Ag  47  73  --   9+[4,0,4]   1-[5,3,0]  10- -1003.23037  0.02632  6.77654 1.38009e+00   0.49   0.63454
787   121Ag  47  74  --   9+[4,0,4]          --   9+ -1010.83251  0.01739  6.44624 1.13521e+00   0.86   0.66483
788   122Ag  47  75  --   9+[4,0,4]   1-[5,3,0]  10- -1015.51420  0.01796  7.73348 7.78069e-01   0.98   0.56059
789   123Ag  47  76  --   9+[4,0,4]          --   9+ -1022.60476  0.01655  7.61966 6.59114e-01   2.25   0.56847
790   124Ag  47  77  --   9+[4,0,4]  11-[5,0,5]  20- -1026.98794  0.01754  8.67753 4.90015e-01   2.22   0.50282
791   125Ag  47  78  --   9+[4,0,4]          --   9+ -1033.54221  0.01621  8.81615 4.22748e-01   5.78   0.49533
792   126Ag  47  79  --   9+[4,0,4]  11-[5,0,5]  20- -1037.59115  0.02724  9.74304 3.22342e-01   7.14   0.45046
793   127Ag  47  80  --   9+[4,0,4]          --   9+ -1043.59631  0.01457 10.01534 2.81673e-01  13.50   0.43879
794   128Ag  47  81  SC   9+[4,0,4]  11-[5,0,5]  20- -1047.24490  0.03479 12.73327 2.10855e-01  17.39   0.34864
795   129Ag  47  82  --   9+[4,0,4]          --   9+ -1052.64888  0.01032 11.27575 1.82337e-01  26.42   0.39180
796   130Ag  47  83  SV   9+[4,0,4]   1-[5,5,0]  10- -1054.38168  0.03464 13.24643 1.47624e-01  33.91   0.33562
797   131Ag  47  84  SV   9+[4,0,4]          --   9+ -1057.69696  0.02018 13.66011 1.07239e-01  31.26   0.32582
798   132Ag  47  85  SV   9+[4,0,4]   1-[5,5,0]  10- -1059.11705  0.04559 14.15127 7.65839e-02  34.22   0.31489
799   133Ag  47  86  --   7+[4,1,3]          --   7+ -1062.44756  0.10708 13.77699 4.90873e-02  29.37   0.32315
800   134Ag  47  87  RV   7+[4,1,3]   3-[5,4,1]  10- -1064.05228  0.13897 14.51863 3.25324e-02  29.27   0.30719
801   135Ag  47  88  --   7+[4,1,3]          --   7+ -1067.46431  0.14672 13.73263 2.65029e-02  28.32   0.32416
802   136Ag  47  89  --   7+[4,1,3]   3-[5,4,1]   4- -1068.73900  0.16228 15.05478 1.91204e-02  29.49   0.29660
803   137Ag  47  90  --   7+[4,1,3]          --   7+ -1072.03057  0.16141 14.42703 1.70496e-02  29.36   0.30908
804   138Ag  47  91  --   7+[4,1,3]   5-[5,1,2]  12- -1073.12833  0.16699 15.56515 1.38990e-02  30.36   0.28718
805   139Ag  47  92  --   7+[4,1,3]          --   7+ -1076.17199  0.16746 15.19185 1.17615e-02  30.62   0.29401
806   140Ag  47  93  --   7+[4,1,3]   1-[5,2,1]   6- -1077.05131  0.17098 16.21717 9.58262e-03  32.07   0.27598
807   141Ag  47  94  --   7+[4,1,3]          --   7+ -1079.89694  0.16942 15.86877 8.50685e-03  32.10   0.28186
808   142Ag  47  95  --   7+[4,1,3]   1-[5,5,0]   8- -1080.47481  0.16620 17.01165 7.16247e-03  33.56   0.26347
809   143Ag  47  96  --   7+[4,1,3]          --   7+ -1083.22973  0.16753 16.49497 6.40838e-03  33.76   0.27147
810   144Ag  47  97  --   7+[4,1,3]   1-[5,5,0]   8- -1083.59861  0.16330 17.53950 5.49690e-03  35.05   0.25576
811   145Ag  47  98  --   7+[4,1,3]          --   7+ -1086.20930  0.16191 17.18415 5.01200e-03  35.56   0.26090
812   146Ag  47  99  --   7+[4,1,3]   1-[5,1,0]   8- -1086.42448  0.15972 18.14952 4.32779e-03  36.72   0.24739
813   147Ag  47 100  --   7+[4,1,3]          --   7+ -1088.87114  0.15339 17.79606 4.01829e-03  37.29   0.25217
814   148Ag  47 101  --   7+[4,1,3]   3-[5,1,2]  10- -1088.92943  0.14376 18.85952 3.60742e-03  38.27   0.23832
815   149Ag  47 102  --   7+[4,1,3]          --   7+ -1091.34524  0.14205 18.35861 3.29561e-03  38.90   0.24465
816   150Ag  47 103  --   7+[4,1,3]   3-[5,0,1]  10- -1091.29884  0.13213 19.49753 2.98348e-03  39.86   0.23072
817   118Cd  48  70  --          --          --   0+  -996.40735  0.00140  1.59535 7.94489e+01   0.00   2.31056
818   119Cd  48  71  --          --   1+[4,1,1]   1+ -1002.15949 -0.02598  4.58862 2.38999e+01   0.14   0.90962
819   120Cd  48  72  --          --          --   0+ -1010.40609  0.00092  2.55893 1.65075e+01   0.04   1.53357
820   121Cd  48  73  --          --  11-[5,0,5]  11- -1015.71291 -0.01536  5.55607 7.66982e+00   0.11   0.76312
821   122Cd  48  74  --          --          --   0+ -1023.64976  0.00073  3.64422 5.90094e+00   0.27   1.12057
822   123Cd  48  75  --          --  11-[5,0,5]  11- -1028.68803 -0.00382  6.51889 3.50341e+00   0.43   0.65792
823   124Cd  48  76  --          --          --   0+ -1036.09562 -0.00035  4.83529 2.85332e+00   1.14   0.86712
824   125Cd  48  77  --          --  11-[5,0,5]  11- -1040.79846  0.00643  7.57260 1.93904e+00   1.04   0.57179
825   126Cd  48  78  --          --          --   0+ -1047.68795  0.00065  6.03043 1.58661e+00   4.11   0.70737
826   127Cd  48  79  SV          --  11-[5,0,5]  11- -1052.00711  0.01948  8.70608 1.08543e+00   8.31   0.50126
827   128Cd  48  80  --          --          --   0+ -1058.39584  0.00062  7.17650 9.49320e-01  12.56   0.60137
828   129Cd  48  81  SC          --  11-[5,0,5]  11- -1062.28224  0.03006 11.77311 6.24934e-01  20.16   0.37592
829   130Cd  48  82  --          --          --   0+ -1068.11475  0.00042  8.34411 5.30965e-01  29.52   0.52181
830   131Cd  48  83  SV          --   1-[5,5,0]   1- -1069.96326  0.02471 12.31096 3.73267e-01  43.28   0.36013
831   132Cd  48  84  --          --          --   0+ -1073.60083  0.00100 10.97989 2.30280e-01  32.33   0.40190
832   133Cd  48  85  SV          --   1-[5,5,0]   1- -1075.14679  0.03234 13.14504 1.44582e-01  36.23   0.33811
833   134Cd  48  86  --          --          --   0+ -1078.69986  0.00000 11.58618 1.06958e-01  32.29   0.38173
834   135Cd  48  87  --          --   3-[5,4,1]   3- -1080.17309  0.11320 13.57464 5.61321e-02  32.80   0.32779
835   136Cd  48  88  --          --          --   0+ -1083.74156  0.12155 12.05597 4.48513e-02  31.23   0.36745
836   137Cd  48  89  --          --   3-[5,4,1]   3- -1085.14469  0.14342 14.20867 2.95642e-02  31.71   0.31366
837   138Cd  48  90  --          --          --   0+ -1088.67756  0.14403 12.59137 2.62039e-02  31.05   0.35242
838   139Cd  48  91  --          --   5-[5,1,2]   5- -1089.96218  0.15442 14.74369 2.02367e-02  31.89   0.30266
839   140Cd  48  92  --          --          --   0+ -1093.27804  0.15480 13.24161 1.70829e-02  31.33   0.33574
840   141Cd  48  93  --          --   1-[5,5,0]   1- -1094.38742  0.15936 15.47498 1.34650e-02  32.60   0.28880
841   142Cd  48  94  --          --          --   0+ -1097.49642  0.15950 13.85985 1.18873e-02  31.89   0.32128
842   143Cd  48  95  --          --   1-[5,5,0]   1- -1098.33185  0.15758 16.29149 9.77283e-03  32.96   0.27476
843   144Cd  48  96  --          --          --   0+ -1101.34580  0.15907 14.44278 8.71404e-03  32.72   0.30875
844   145Cd  48  97  --          --   1-[5,1,0]   1- -1101.93934  0.15759 16.87231 7.30348e-03  33.84   0.26558
845   146Cd  48  98  --          --          --   0+ -1104.82619  0.15429 15.13669 6.67241e-03  33.90   0.29505
846   147Cd  48  99  --          --   1-[5,1,0]   1- -1105.29982  0.15298 17.53008 5.65772e-03  34.91   0.25589
847   148Cd  48 100  --          --          --   0+ -1108.00258  0.14569 15.78394 5.27738e-03  35.28   0.28332
848   149Cd  48 101  --          --   1-[5,1,0]   1- -1108.30010  0.14258 18.28544 4.55943e-03  36.30   0.24560
849   150Cd  48 102  --          --          --   0+ -1110.94258  0.13273 16.38416 4.29568e-03  36.81   0.27325
850   151Cd  48 103  RC          --   3-[5,0,1]   3- -1111.10647  0.11925 18.83431 3.86629e-03  37.86   0.23863
851   152Cd  48 104  --          --          --   0+ -1113.63773  0.11208 17.01204 3.55879e-03  38.28   0.26346
852   153Cd  48 105  --          --   3-[5,0,1]   3- -1113.74007  0.09878 19.39234 3.18218e-03  39.10   0.23194
853   154Cd  48 106  --          --          --   0+ -1116.19459 -0.08822 17.45618 2.93004e-03  39.81   0.25694
854   155Cd  48 107  --          --   1-[5,0,1]   1- -1116.29504  0.04777 19.86416 2.63029e-03  39.84   0.22657
855   156Cd  48 108  --          --          --   0+ -1118.79401  0.01062 17.77899 2.46459e-03  40.19   0.25241
856   157Cd  48 109  --          --   1-[5,0,1]   1- -1118.76445  0.02557 20.48909 2.16687e-03  40.69   0.21982
857   124In  49  75  --   9+[4,0,4]   1-[5,3,0]  10- -1039.75723  0.03177  5.35834 6.77550e+00   1.03   0.78906
858   125In  49  76  --   9+[4,0,4]          --   9+ -1047.50538  0.03215  5.72388 5.34839e+00   0.61   0.74242
859   126In  49  77  --   9+[4,0,4]  11-[5,0,5]  20- -1052.55207  0.02823  6.50612 3.63671e+00   0.90   0.65913
860   127In  49  78  --   9+[4,0,4]          --   9+ -1059.75927  0.03128  6.94443 3.01854e+00   3.59   0.62018
861   128In  49  79  SV   9+[4,0,4]  11-[5,0,5]  20- -1064.52595  0.03643  7.62242 2.15726e+00   2.28   0.56827
862   129In  49  80  SV   9+[4,0,4]          --   9+ -1071.09186  0.02801  8.23789 1.85024e+00  12.73   0.52817
863   130In  49  81  SV   9+[4,0,4]  11-[5,0,5]  20- -1075.52368  0.04170  8.81896 1.36486e+00   6.94   0.49518
864   131In  49  82  SV   9+[4,0,4]          --   9+ -1081.40342  0.01934  9.64225 1.05773e+00  33.82   0.45494
865   132In  49  83  SV   9+[4,0,4]   1-[5,5,0]  10- -1083.61249  0.04002  9.78306 6.91763e-01  51.88   0.44871
866   133In  49  84  SV   9+[4,0,4]          --   9+ -1087.54721  0.03361 11.77629 3.55049e-01  36.59   0.37582
867   134In  49  85  SV   9+[4,0,4]   1-[5,1,0]  10- -1089.46683  0.05411 12.06809 1.99581e-01  38.83   0.36709
868   135In  49  86  --   9+[4,0,4]          --   9+ -1093.29045  0.06027 12.02414 1.43714e-01  34.86   0.36838
869   136In  49  87  --   9+[4,0,4]   3-[5,4,1]  12- -1095.03159  0.09153 12.06186 8.62766e-02  36.23   0.36727
870   137In  49  88  --   9+[4,0,4]          --   9+ -1098.87242  0.09819 12.11925 6.83739e-02  34.18   0.36560
871   138In  49  89  --   9+[4,0,4]   5-[5,1,2]  14- -1100.40884  0.11158 12.32890 4.94352e-02  36.00   0.35963
872   139In  49  90  --   9+[4,0,4]          --   9+ -1104.20675  0.11940 12.46820 3.83558e-02  33.65   0.35576
873   140In  49  91  --   9+[4,0,4]   5-[5,1,2]  14- -1105.61073  0.13077 13.17192 2.84065e-02  34.55   0.33745
874   141In  49  92  --   9+[4,0,4]          --   9+ -1109.20181  0.12945 12.96627 2.41382e-02  33.38   0.34260
875   142In  49  93  --   9+[4,0,4]   1-[5,3,0]  10- -1110.40477  0.13915 13.78633 1.84201e-02  34.67   0.32294
876   143In  49  94  --   9+[4,0,4]          --   9+ -1113.82524  0.13311 13.53094 1.63966e-02  33.49   0.32882
877   144In  49  95  --   9+[4,0,4]   1-[5,5,0]  10- -1114.83345  0.13377 14.47362 1.31385e-02  34.43   0.30811
878   145In  49  96  --   9+[4,0,4]          --   9+ -1118.10443  0.13155 15.39800 1.17993e-02  33.91   0.29020
879   146In  49  97  --   9+[4,0,4]   1-[5,5,0]  10- -1118.90377  0.12912 14.98600 9.77231e-03  34.90   0.29792
880   147In  49  98  --   9+[4,0,4]          --   9+ -1122.08541  0.12721 14.72329 8.90218e-03  34.66   0.30306
881   148In  49  99  --   9+[4,0,4]   1-[5,3,0]  10- -1122.76330  0.12541 15.44049 7.49467e-03  35.65   0.28943
882   149In  49 100  --   9+[4,0,4]          --   9+ -1125.81382  0.11698 15.40520 6.94515e-03  35.56   0.29007
883   150In  49 101  --   9+[4,0,4]   1-[5,1,0]  10- -1126.32769  0.11356 15.91161 5.93374e-03  36.43   0.28112
884   151In  49 102  --   9+[4,0,4]          --   9+ -1129.27899  0.10373 16.10840 5.54045e-03  36.59   0.27779
885   152In  49 103  --   9+[4,0,4]   1-[5,1,0]   8- -1129.65584  0.09430 16.61625 4.85838e-03  37.35   0.26955
886   153In  49 104  --   9+[4,0,4]          --   9+ -1132.50913  0.08775 16.86659 4.47582e-03  37.63   0.26567
887   154In  49 105  --   9+[4,0,4]   3-[5,1,2]  12- -1132.87925  0.08026 17.29416 3.94727e-03  38.40   0.25928
888   155In  49 106  RV   9+[4,0,4]          --   9+ -1135.58942  0.06996 17.61515 3.66219e-03  38.75   0.25469
889   156In  49 107  --   9+[4,0,4]   1-[5,0,1]   8- -1135.89544  0.06057 18.05712 3.25621e-03  39.49   0.24863
890   157In  49 108  --   9+[4,0,4]          --   9+ -1138.54530  0.05301 18.37975 3.02423e-03  39.92   0.24438
891   158In  49 109  --   9+[4,0,4]   1-[5,0,1]   8- -1138.73974  0.04945 18.69837 2.67747e-03  40.64   0.24032
892   159In  49 110  --   9+[4,0,4]          --   9+ -1141.27820  0.03946 19.06774 2.52706e-03  41.25   0.23579
893   160In  49 111  --   9+[4,0,4]   1-[5,0,1]   8- -1141.27228  0.04174 19.40562 2.23887e-03  42.06   0.23179
894   128Sn  50  78  --          --          --   0+ -1072.67975  0.00047  1.25094 2.16457e+06 100.00   2.84726
895   129Sn  50  79  SV          --  11-[5,0,5]  11- -1077.64911  0.01459  4.19689 3.50107e+04  91.59   0.98652
896   130Sn  50  80  --          --          --   0+ -1084.67182  0.00042  2.72081 1.47959e+04 100.00   1.45306
897   131Sn  50  81  SV          --  11-[5,0,5]  11- -1089.18698  0.02274  7.84492 1.84039e+03  92.58   0.55309
898   132Sn  50  82  --          --          --   0+ -1095.68325  0.00000  4.24811 5.65539e+02  67.45   0.97572
899   133Sn  50  83  SV          --   7-[5,0,3]   7- -1097.92839 -0.01854  8.78695 2.94868e+00  98.02   0.49689
900   134Sn  50  84  --          --          --   0+ -1102.24137 -0.00000  6.86623 8.82563e-01  37.91   0.62679
901   135Sn  50  85  --          --   7-[5,0,3]   7- -1104.20048 -0.01488  9.47891 4.19818e-01  43.51   0.46240
902   136Sn  50  86  --          --          --   0+ -1108.30673 -0.00000  7.53897 2.69600e-01  34.35   0.57419
903   137Sn  50  87  --          --   7-[5,0,3]   7- -1110.02201 -0.00940 10.14547 1.58700e-01  36.15   0.43342
904   138Sn  50  88  --          --          --   0+ -1114.01014  0.00000  8.14974 1.22321e-01  33.07   0.53356
905   139Sn  50  89  --          --   7-[5,0,3]   7- -1115.58829  0.00165 10.75074 8.19578e-02  34.28   0.41009
906   140Sn  50  90  --          --          --   0+ -1119.52427  0.00000  8.68548 6.78187e-02  32.82   0.50239
907   141Sn  50  91  --          --   7-[5,0,3]   7- -1120.84351  0.04032 11.79315 4.72594e-02  33.97   0.37530
908   142Sn  50  92  --          --          --   0+ -1124.68722  0.00000  9.21521 4.03427e-02  32.27   0.47496
909   143Sn  50  93  --          --   1-[5,5,0]   1- -1126.06939  0.09160 12.90088 2.75338e-02  35.73   0.34428
910   144Sn  50  94  --          --          --   0+ -1129.72450 -0.00000  9.80129 2.64655e-02  32.41   0.44791
911   145Sn  50  95  --          --   1-[5,5,0]   1- -1130.97966  0.08842 13.44662 1.88154e-02  34.74   0.33080
912   146Sn  50  96  --          --          --   0+ -1134.47919  0.08650 11.52304 1.67791e-02  33.71   0.38374
913   147Sn  50  97  --          --   1-[5,5,0]   1- -1135.59241  0.07558 13.87166 1.37297e-02  34.32   0.32102
914   148Sn  50  98  --          --          --   0+ -1139.08673 -0.10810 12.34609 1.24876e-02  35.00   0.35915
915   149Sn  50  99  --          --   3-[5,4,1]   3- -1140.04904 -0.10680 14.84055 1.04054e-02  35.99   0.30075
916   150Sn  50 100  --          --          --   0+ -1143.46479 -0.10541 12.91020 9.43960e-03  35.56   0.34404
917   151Sn  50 101  --          --   3-[5,2,1]   3- -1144.29844 -0.10777 15.47684 7.92155e-03  36.38   0.28877
918   152Sn  50 102  --          --          --   0+ -1147.54150 -0.09620 13.37185 7.31514e-03  35.98   0.33259
919   153Sn  50 103  --          --   1-[5,0,1]   1- -1148.22992 -0.08890 15.81696 6.24287e-03  36.48   0.28275
920   154Sn  50 104  --          --          --   0+ -1151.36690 -0.07822 13.67063 5.81639e-03  36.35   0.32557
921   155Sn  50 105  --          --   1-[5,0,1]   1- -1152.06309 -0.00000 15.10080 5.14067e-03  36.21   0.29573
922   156Sn  50 106  --          --          --   0+ -1155.12410  0.00882 13.29130 4.75981e-03  36.33   0.33453
923   157Sn  50 107  --          --   1-[5,0,1]   1- -1155.70163 -0.01002 15.78203 4.15533e-03  37.00   0.28336
924   158Sn  50 108  --          --          --   0+ -1158.66321  0.00495 13.78870 3.91586e-03  37.48   0.32288
925   159Sn  50 109  --          --   1-[5,0,1]   1- -1159.08011  0.00570 16.36572 3.42521e-03  38.06   0.27355
926   160Sn  50 110  --          --          --   0+ -1161.91099  0.00312 14.29912 3.26579e-03  38.77   0.31175
927   161Sn  50 111  --          --   1-[5,0,1]   1- -1162.10725  0.01018 17.18275 2.87639e-03  39.46   0.26092
928   162Sn  50 112  --          --          --   0+ -1164.87863  0.00210 14.81939 2.76596e-03  40.32   0.30116
929   163Sn  50 113  --          --   1-[5,0,1]   1- -1164.68076  0.00000 18.13513 2.46106e-03  41.40   0.24758
930   128Sb  51  77  SC   7+[4,0,4]   1-[5,3,0]   6- -1072.68453 -0.03511  5.13152 1.92573e+06 100.00   0.82110
931   129Sb  51  78  SC   7+[4,0,4]          --   7+ -1080.67293 -0.03318  5.55309 3.56136e+07 100.00   0.76350
932   130Sb  51  79  SC   1+[4,3,1]  11-[5,0,5]  10- -1086.26579  0.04168  6.13978 3.23878e+05  77.57   0.69566
933   131Sb  51  80  SC   7+[4,0,4]          --   7+ -1093.61766 -0.02725  6.71502 1.75497e+05 100.00   0.63997
934   132Sb  51  81  SC   1+[4,3,1]  11-[5,0,5]  10- -1098.77344  0.04005  7.44523 1.07471e+04  76.01   0.58098
935   133Sb  51  82  SC   7+[4,0,4]          --   7+ -1105.45948 -0.01905  7.88860 4.41576e+03  97.45   0.55020
936   134Sb  51  83  SV   1+[4,3,1]   1-[5,1,0]   0- -1108.26971  0.04067  8.01586 1.82963e+01  59.36   0.54196
937   135Sb  51  84  SC   7+[4,0,4]          --   7+ -1112.61208 -0.03188 10.58342 1.48891e+00  27.65   0.41628
938   136Sb  51  85  SC   1+[4,3,1]   1-[5,1,0]   0- -1115.13606  0.06005 10.50305 5.84149e-01  23.60   0.41933
939   137Sb  51  86  --   1+[4,3,1]          --   1+ -1119.53738  0.08367 10.02261 4.18027e-01  19.55   0.43848
940   138Sb  51  87  --   1+[4,3,1]   3-[5,4,1]   4- -1121.95091  0.10912 10.08975 2.00999e-01  28.07   0.43570
941   139Sb  51  88  --   1+[4,4,0]          --   1+ -1126.20394  0.11509 10.11006 1.47893e-01  27.14   0.43487
942   140Sb  51  89  --   1+[4,3,1]   3-[5,4,1]   4- -1128.35792  0.12821 10.51279 8.77891e-02  28.29   0.41895
943   141Sb  51  90  --   1+[4,3,1]          --   1+ -1132.58759  0.12869 10.43168 7.81449e-02  28.40   0.42207
944   142Sb  51  91  --   1+[4,4,0]   5-[5,1,2]   6- -1134.38091  0.13880 11.29271 5.45935e-02  30.54   0.39123
945   143Sb  51  92  RV   1+[4,4,0]          --   1+ -1138.42280  0.13862 11.10021 4.57742e-02  29.42   0.39773
946   144Sb  51  93  --   1+[4,3,1]   1-[5,5,0]   0- -1140.08911  0.14473 12.10446 3.36503e-02  32.58   0.36603
947   145Sb  51  94  --   1+[4,3,1]          --   1+ -1143.97166  0.14034 11.70271 3.02350e-02  30.58   0.37809
948   146Sb  51  95  --   1+[4,3,1]   1-[5,5,0]   0- -1145.39820  0.14313 12.87258 2.32668e-02  32.63   0.34500
949   147Sb  51  96  --   7+[4,0,4]          --   7+ -1149.18394 -0.14303 13.17777 2.25312e-02  30.97   0.33731
950   148Sb  51  97  --   7+[4,0,4]   1-[5,5,0]   6- -1150.56948 -0.15311 13.61306 1.81635e-02  32.86   0.32690
951   149Sb  51  98  --   7+[4,0,4]          --   7+ -1154.32956 -0.15182 13.72326 1.60573e-02  32.35   0.32437
952   150Sb  51  99  --   7+[4,0,4]   1-[5,1,0]   6- -1155.54908 -0.15944 14.37426 1.31281e-02  33.83   0.31017
953   151Sb  51 100  --   7+[4,0,4]          --   7+ -1159.17047 -0.15328 14.23124 1.18683e-02  33.64   0.31318
954   152Sb  51 101  --   7+[4,0,4]   3-[5,1,2]  10- -1160.17838 -0.14972 14.94002 9.95861e-03  35.02   0.29881
955   153Sb  51 102  --   7+[4,0,4]          --   7+ -1163.62972 -0.14990 14.91919 9.03987e-03  34.79   0.29921
956   154Sb  51 103  --   7+[4,0,4]   3-[5,3,2]  10- -1164.53247 -0.14829 15.53770 7.67032e-03  35.99   0.28767
957   155Sb  51 104  --   7+[4,0,4]          --   7+ -1167.79811 -0.14150 15.54942 7.09668e-03  35.84   0.28746
958   156Sb  51 105  --   7+[4,0,4]   1-[5,3,0]   8- -1168.53341 -0.13965 16.12392 6.10010e-03  36.94   0.27753
959   157Sb  51 106  --   7+[4,0,4]          --   7+ -1171.65473 -0.13000 16.20904 5.68136e-03  36.82   0.27612
960   158Sb  51 107  --   7+[4,0,4]   1-[5,2,1]   8- -1172.19624 -0.12473 16.60557 4.98098e-03  37.87   0.26972
961   159Sb  51 108  --   7+[4,0,4]          --   7+ -1175.27464 -0.11400 16.95751 4.65469e-03  37.77   0.26428
962   160Sb  51 109  --   7+[4,0,4]   1-[5,2,1]   8- -1175.76110 -0.10094 17.34886 4.12544e-03  38.45   0.25849
963   161Sb  51 110  --   7+[4,0,4]          --   7+ -1178.61994 -0.09077 17.83350 3.88747e-03  38.74   0.25166
964   162Sb  51 111  --   7+[4,0,4]   1-[5,0,1]   6- -1179.08683 -0.05808 18.23362 3.50363e-03  39.06   0.24628
965   163Sb  51 112  --   7+[4,0,4]          --   7+ -1181.84996 -0.04986 18.72576 3.31727e-03  39.69   0.23998
966   164Sb  51 113  --   7+[4,0,4]   1-[5,0,1]   6- -1182.24968 -0.05105 18.77040 2.95747e-03  40.74   0.23942
967   165Sb  51 114  --   7+[4,0,4]          --   7+ -1184.94797 -0.03486 19.29360 2.83940e-03  41.45   0.23310
968   166Sb  51 115  --   7+[4,0,4]  13+[6,0,6]   6+ -1184.96432 -0.02989 19.63104 2.53770e-03  42.05   0.22919
969   167Sb  51 116  --   7+[4,0,4]          --   7+ -1187.68082 -0.02904 19.73481 2.45345e-03  43.71   0.22802
970   168Sb  51 117  --   7+[4,0,4]  11+[6,1,5]   4+ -1187.52344 -0.02853 20.19938 2.22159e-03  44.61   0.22290
971   134Te  52  82  --          --          --   0+ -1116.27437  0.00000  2.09111 7.24427e+03   8.73   1.82902
972   135Te  52  83  SV          --   7-[5,0,3]   7- -1119.12450 -0.02768  6.72666 1.58971e+01  94.18   0.63894
973   136Te  52  84  --          --          --   0+ -1123.85546 -0.00000  5.11880 3.71976e+00  21.64   0.82298
974   137Te  52  85  --          --   1-[5,1,0]   1- -1126.48585  0.05922  7.60610 1.17397e+00  19.49   0.56942
975   138Te  52  86  --          --          --   0+ -1131.20859  0.10765  6.44510 7.05352e-01  15.93   0.66494
976   139Te  52  87  RV          --   3-[5,4,1]   3- -1134.12204  0.13335  8.64739 3.43634e-01  17.28   0.50448
977   140Te  52  88  --          --          --   0+ -1138.73442  0.13992  7.40776 2.56726e-01  16.98   0.58374
978   141Te  52  89  --          --   3-[5,4,1]   3- -1141.26901  0.15553  9.72259 1.40047e-01  18.99   0.45136
979   142Te  52  90  --          --          --   0+ -1145.74111  0.15724  8.25566 1.25231e-01  19.49   0.52709
980   143Te  52  91  --          --   5-[5,1,2]   5- -1147.92611  0.16382 10.63175 8.70867e-02  23.31   0.41448
981   144Te  52  92  --          --          --   0+ -1152.25874  0.16926  9.03877 7.19071e-02  22.14   0.48376
982   145Te  52  93  --          --   1-[5,5,0]   1- -1154.22730  0.17699 11.45151 5.12491e-02  26.40   0.38603
983   146Te  52  94  --          --          --   0+ -1158.36492  0.18180  9.80730 4.56918e-02  24.41   0.44765
984   147Te  52  95  --          --   1-[5,2,1]   1- -1160.16401  0.19697 12.29491 3.50097e-02  26.45   0.36058
985   148Te  52  96  --          --          --   0+ -1164.16536  0.20213 10.56941 3.13187e-02  25.90   0.41681
986   149Te  52  97  --          --   5-[5,1,2]   5- -1165.74991  0.22729 13.08462 2.44053e-02  26.45   0.33962
987   150Te  52  98  --          --          --   0+ -1169.60147  0.23269 11.33798 2.23769e-02  26.69   0.38974
988   151Te  52  99  --          --   1-[5,1,0]   1- -1171.12758 -0.17783 13.42692 1.88386e-02  30.71   0.33127
989   152Te  52 100  --          --          --   0+ -1174.95348 -0.17338 11.56308 1.68259e-02  30.63   0.38246
990   153Te  52 101  --          --   1-[5,1,0]   1- -1176.20728 -0.17732 14.28682 1.36596e-02  31.99   0.31201
991   154Te  52 102  --          --          --   0+ -1179.90040 -0.17216 12.22158 1.24481e-02  32.25   0.36266
992   155Te  52 103  --          --   3-[5,3,2]   3- -1181.00310 -0.16679 14.74476 1.04351e-02  33.84   0.30264
993   156Te  52 104  --          --          --   0+ -1184.48335 -0.16560 12.90849 9.53369e-03  33.79   0.34408
994   157Te  52 105  --          --   3-[5,3,2]   3- -1185.43075 -0.16407 15.40590 8.05512e-03  35.15   0.29006
995   158Te  52 106  --          --          --   0+ -1188.72282 -0.15538 13.44987 7.47483e-03  35.20   0.33073
996   159Te  52 107  --          --   1-[5,2,1]   1- -1189.48600 -0.15448 16.01227 6.40744e-03  36.57   0.27941
997   160Te  52 108  --          --          --   0+ -1192.65515 -0.14287 13.91106 5.99713e-03  36.57   0.32014
998   161Te  52 109  --          --   1-[5,2,1]   1- -1193.21111 -0.13016 16.37642 5.29553e-03  37.61   0.27338
999   162Te  52 110  --          --          --   0+ -1196.27865 -0.12569 14.37006 4.93580e-03  37.94   0.31026
1000  163Te  52 111  --          --   1-[5,4,1]   1- -1196.80855 -0.11259 16.69153 4.38038e-03  38.84   0.26837
1001  164Te  52 112  --          --          --   0+ -1199.72656  0.00000 13.48992 4.33268e-03  38.40   0.32978
1002  165Te  52 113  --          --   1-[5,4,1]   1- -1200.17716 -0.05342 16.47692 3.78740e-03  39.74   0.27176
1003  166Te  52 114  --          --          --   0+ -1203.25210  0.00000 14.04507 3.64918e-03  40.42   0.31719
1004  167Te  52 115  --          --  13+[6,0,6]  13+ -1203.47524 -0.01928 17.02816 3.24335e-03  41.19   0.26322
1005  168Te  52 116  --          --          --   0+ -1206.53380  0.00000 14.66073 3.12574e-03  42.76   0.30431
1006  169Te  52 117  --          --  13+[6,0,6]  13+ -1206.62896 -0.00776 17.65592 2.80987e-03  43.69   0.25412
1007  170Te  52 118  --          --          --   0+ -1209.35672  0.00000 15.55131 2.70517e-03  45.32   0.28743
1008  171Te  52 119  --          --  13+[6,0,6]  13+ -1209.27973  0.00218 18.37269 2.45482e-03  46.46   0.24447
1009   134I  53  81  SC   1+[4,3,1]  11-[5,0,5]  10- -1117.33122  0.04638  4.58665 3.09385e+05  91.63   0.90998
1010   135I  53  82  SV   7+[4,0,4]          --   7+ -1124.80777 -0.01063  3.21069 1.05317e+05  98.68   1.25493
1011   136I  53  83  SV   1+[4,3,1]   1-[5,1,0]   0- -1128.07721  0.04188  5.67305 8.56398e+01  54.44   0.74857
1012   137I  53  84  SV   1+[4,3,1]          --   1+ -1132.98411  0.03672  6.23058 6.92495e+00  19.25   0.68623
1013   138I  53  85  --   3+[4,2,2]   1-[5,2,1]   4- -1136.36466  0.11851  6.75023 1.52128e+00   8.44   0.63685
1014   139I  53  86  --   3+[4,2,2]          --   3+ -1141.59692  0.13053  7.03313 1.14387e+00   9.72   0.61286
1015   140I  53  87  --   3+[4,2,2]   3-[5,4,1]   0- -1144.92539  0.14862  7.96407 5.48155e-01   9.23   0.54529
1016   141I  53  88  --   3+[4,2,2]          --   3+ -1149.90326  0.15700  8.10191 3.95112e-01  11.38   0.53653
1017   142I  53  89  --   3+[4,2,2]   3-[5,4,1]   0- -1152.80703  0.16907  9.09347 2.12380e-01  11.04   0.48100
1018   143I  53  90  --   3+[4,2,2]          --   3+ -1157.60379  0.17380  9.07415 1.85286e-01  14.03   0.48197
1019   144I  53  91  --   3+[4,2,2]   3-[5,4,1]   0- -1160.12065  0.18406 10.28263 1.22448e-01  14.35   0.42790
1020   145I  53  92  --   3+[4,2,2]          --   3+ -1164.76701  0.18658  9.89795 1.02377e-01  17.32   0.44375
1021   146I  53  93  --   3+[4,2,2]   1-[5,2,1]   4- -1167.02618  0.19546 10.96840 6.85595e-02  23.21   0.40230
1022   147I  53  94  --   3+[4,2,2]          --   3+ -1171.52738  0.19996 10.67491 6.26380e-02  20.39   0.41287
1023   148I  53  95  --   3+[4,2,2]   1-[5,2,1]   4- -1173.61996  0.21222 11.76279 4.60013e-02  24.30   0.37623
1024   149I  53  96  RV   3+[4,2,2]          --   3+ -1177.88351  0.21602 11.25292 4.14664e-02  22.79   0.39256
1025   150I  53  97  --   3+[4,2,2]   5-[5,1,2]   2- -1179.76142  0.22909 12.43843 3.19529e-02  24.15   0.35658
1026   151I  53  98  --   3+[4,2,2]          --   3+ -1183.88617  0.23435 11.82433 2.89661e-02  24.73   0.37435
1027   152I  53  99  --   9+[4,0,4]   5-[5,1,2]  14- -1185.67896  0.26616 12.86737 2.41300e-02  23.91   0.34514
1028   153I  53 100  --   5+[4,0,2]          --   5+ -1189.59940 -0.18855 11.54224 2.13200e-02  27.13   0.38312
1029   154I  53 101  --   5+[4,0,2]   1-[5,1,0]   6- -1191.17917 -0.19273 13.03774 1.71146e-02  28.54   0.34079
1030   155I  53 102  --   5+[4,0,2]          --   5+ -1195.09253 -0.18837 12.12333 1.55400e-02  29.01   0.36548
1031   156I  53 103  --   5+[4,0,2]   3-[5,1,2]   2- -1196.35323 -0.18386 14.02019 1.29593e-02  30.80   0.31774
1032   157I  53 104  --   5+[4,0,2]          --   5+ -1200.14033 -0.18428 12.82841 1.17680e-02  31.00   0.34615
1033   158I  53 105  --   5+[4,0,2]   3-[5,3,2]   2- -1201.29746 -0.18032 14.17539 9.89702e-03  32.76   0.31438
1034   159I  53 106  --   5+[4,0,2]          --   5+ -1204.76874 -0.17658 13.47628 9.10543e-03  32.90   0.33010
1035   160I  53 107  --   5+[4,0,2]   1-[5,3,0]   6- -1205.78670 -0.17355 14.77578 7.74058e-03  34.46   0.30202
1036   161I  53 108  --   5+[4,0,2]          --   5+ -1209.08617 -0.16688 14.00844 7.20170e-03  34.69   0.31799
1037   162I  53 109  --   5+[4,0,2]   1-[5,3,0]   6- -1209.86259 -0.16614 15.46486 6.22349e-03  36.35   0.28899
1038   163I  53 110  --   5+[4,0,2]          --   5+ -1213.01318 -0.15623 14.50652 5.80416e-03  36.43   0.30744
1039   164I  53 111  --   5+[4,0,2]   1-[5,2,1]   4- -1213.57185 -0.14429 15.85891 5.13186e-03  37.66   0.28203
1040   165I  53 112  --   5+[4,0,2]          --   5+ -1216.61139 -0.14235 15.11900 4.79542e-03  38.17   0.29539
1041   166I  53 113  --   5+[4,0,2]   1-[5,4,1]   4- -1217.15355 -0.13152 16.75949 4.26804e-03  39.37   0.26731
1042   167I  53 114  --   5+[4,1,3]          --   5+ -1220.05496 -0.11521 15.82308 4.12536e-03  40.05   0.28265
1043   168I  53 115  --   7+[4,0,4]   1-[5,0,1]   6- -1220.51912 -0.05898 16.37050 3.91167e-03  40.98   0.27348
1044   169I  53 116  --   1+[4,3,1]          --   1+ -1223.51467  0.03918 15.85469 3.73249e-03  41.75   0.28210
1045   170I  53 117  --   3+[4,2,2]   1-[5,0,1]   4- -1223.85639  0.09026 17.85334 3.20038e-03  42.74   0.25139
1046   171I  53 118  --   1+[4,3,1]          --   1+ -1226.84112  0.03064 16.48967 3.19226e-03  44.15   0.27156
1047   172I  53 119  --   1+[4,3,1]   9+[6,2,4]   8+ -1227.00412  0.03282 17.88616 2.87568e-03  45.17   0.25094
1048   173I  53 120  --   7+[4,0,4]          --   7+ -1229.73512 -0.01673 17.33015 2.76654e-03  46.89   0.25876
1049   174I  53 121  --   1+[4,3,1]  13+[6,0,6]  12+ -1229.78562  0.02342 18.51781 2.51307e-03  48.10   0.24260
1050   175I  53 122  --   7+[4,0,4]          --   7+ -1232.11781 -0.01284 18.20461 2.41187e-03  49.74   0.24667
1051   176I  53 123  --   1+[4,3,1]  13+[6,0,6]  12+ -1232.00588  0.02877 19.30295 2.19741e-03  51.01   0.23299
1052  138Xe  54  84  --          --          --   0+ -1143.25392 -0.00000  3.42611 2.77450e+01  13.39   1.18428
1053  139Xe  54  85  --          --   1-[5,1,0]   1- -1146.90774  0.12025  5.38805 3.71336e+00   6.04   0.78505
1054  140Xe  54  86  --          --          --   0+ -1152.44549  0.13619  4.39429 2.91447e+00   5.28   0.94619
1055  141Xe  54  87  RV          --   3-[5,4,1]   3- -1156.15265  0.15580  6.50139 1.19031e+00   7.08   0.65958
1056  142Xe  54  88  --          --          --   0+ -1161.45438  0.16597  5.36280 8.63832e-01   6.89   0.78846
1057  143Xe  54  89  --          --   3-[5,2,1]   3- -1164.75383  0.17858  7.58997 4.09589e-01   8.62   0.57056
1058  144Xe  54  90  --          --          --   0+ -1169.85102  0.18464  6.33408 3.70352e-01   8.92   0.67579
1059  145Xe  54  91  --          --   3-[5,2,1]   3- -1172.73124  0.19586  8.85116 2.31781e-01   9.85   0.49348
1060  146Xe  54  92  --          --          --   0+ -1177.70971  0.19976  7.13893 1.93410e-01  11.43   0.60434
1061  147Xe  54  93  --          --   5-[5,1,2]   5- -1180.29094  0.20796  9.68720 1.37355e-01  13.42   0.45293
1062  148Xe  54  94  --          --          --   0+ -1185.09921  0.21516  8.04145 1.12845e-01  14.29   0.54034
1063  149Xe  54  95  --          --   1-[5,2,1]   1- -1187.54267  0.22773 10.45043 8.14895e-02  16.74   0.42134
1064  150Xe  54  96  --          --          --   0+ -1192.08025  0.23289  8.85783 7.12023e-02  17.12   0.49312
1065  151Xe  54  97  --          --   1-[5,2,1]   1- -1194.29599  0.25401 11.37296 5.72003e-02  16.76   0.38859
1066  152Xe  54  98  --          --          --   0+ -1198.70809  0.25294  9.61252 4.79145e-02  19.63   0.45628
1067  153Xe  54  99  --          --   5-[5,1,2]   5- -1200.78436  0.26872 11.92915 3.70768e-02  21.40   0.37120
1068  154Xe  54 100  --          --          --   0+ -1204.91826  0.26760 10.41981 3.34800e-02  22.10   0.42252
1069  155Xe  54 101  --          --   5-[5,1,2]   5- -1206.76683  0.28868 12.80578 2.68699e-02  23.92   0.34674
1070  156Xe  54 102  --          --          --   0+ -1210.61456  0.26974 11.10093 2.38115e-02  24.99   0.39770
1071  157Xe  54 103  --          --   1-[5,1,0]   1- -1212.15426  0.26730 13.47249 1.93044e-02  28.58   0.33019
1072  158Xe  54 104  --          --          --   0+ -1215.85962 -0.19476 11.20169 1.74201e-02  29.21   0.39428
1073  159Xe  54 105  --          --   1-[5,1,0]   1- -1217.25313  0.26168 14.14628 1.41335e-02  30.78   0.31500
1074  160Xe  54 106  --          --          --   0+ -1220.92212 -0.18676 11.90837 1.30680e-02  31.35   0.37182
1075  161Xe  54 107  --          --   3-[5,3,2]   3- -1222.12255 -0.18390 14.38964 1.08776e-02  33.15   0.30985
1076  162Xe  54 108  --          --          --   0+ -1225.60740 -0.17600 12.47527 1.00336e-02  33.35   0.35557
1077  163Xe  54 109  --          --   1-[5,3,0]   1- -1226.61621 -0.17433 15.01567 8.49497e-03  35.09   0.29735
1078  164Xe  54 110  --          --          --   0+ -1229.93322 -0.16405 12.97736 7.90454e-03  35.22   0.34232
1079  165Xe  54 111  --          --   1-[5,2,1]   1- -1230.66219 -0.15641 15.62375 6.91420e-03  36.77   0.28614
1080  166Xe  54 112  --          --          --   0+ -1233.93196 -0.14873 13.50572 6.42839e-03  37.04   0.32941
1081  167Xe  54 113  --          --   1-[5,4,1]   1- -1234.72867 -0.13179 15.79690 5.71189e-03  38.36   0.28310
1082  168Xe  54 114  --          --          --   0+ -1237.67515 -0.12472 13.99684 5.38077e-03  38.82   0.31825
1083  169Xe  54 115  --          --   1-[5,0,1]   1- -1238.39577  0.11583 16.19304 4.89210e-03  39.75   0.27638
1084  170Xe  54 116  --          --          --   0+ -1241.48135  0.00000 13.30149 4.86658e-03  40.74   0.33428
1085  171Xe  54 117  --          --   5-[5,0,3]   5- -1242.13532  0.09607 16.86909 4.12856e-03  41.95   0.26563
1086  172Xe  54 118  --          --          --   0+ -1245.34702  0.00000 14.03036 4.11436e-03  43.21   0.31751
1087  173Xe  54 119  --          --  13+[6,0,6]  13+ -1245.78374  0.00542 16.86296 3.67764e-03  44.23   0.26572
1088  174Xe  54 120  --          --          --   0+ -1248.76275  0.00000 14.88358 3.50999e-03  45.82   0.29990
1089  175Xe  54 121  --          --  13+[6,0,6]  13+ -1249.07066  0.01916 17.56865 3.15598e-03  46.91   0.25535
1090  176Xe  54 122  --          --          --   0+ -1251.69362  0.00000 15.76811 3.01977e-03  48.56   0.28360
1091  177Xe  54 123  --          --  13+[6,0,6]  13+ -1251.84113  0.02805 18.30776 2.71919e-03  49.65   0.24531
1092  178Xe  54 124  --          --          --   0+ -1254.06775  0.00000 16.69269 2.60825e-03  51.36   0.26835
1093  179Xe  54 125  --          --  13+[6,0,6]  13+ -1253.95798  0.02977 20.35362 2.34915e-03  52.69   0.22125
1094  138Cs  55  83  SV   1+[4,3,1]   1-[5,1,0]   2- -1145.77777  0.06220  3.72096 4.36913e+02  41.10   1.09978
1095  139Cs  55  84  SV   1+[4,3,1]          --   1+ -1151.37174  0.09273  4.40942 6.61291e+01   4.33   0.94324
1096  140Cs  55  85  --   1+[4,3,1]   1-[5,1,0]   0- -1155.62545  0.13228  4.56847 7.57985e+00   2.29   0.91328
1097  141Cs  55  86  --   1+[4,4,0]          --   1+ -1161.55807  0.14809  4.76159 6.15123e+00   4.22   0.87939
1098  142Cs  55  87  --   1+[4,2,0]   3-[5,4,1]   4- -1165.64178  0.16628  5.51340 2.20960e+00   4.51   0.76857
1099  143Cs  55  88  --   1+[4,2,0]          --   1+ -1171.32360  0.17777  5.67300 1.55656e+00   5.25   0.74857
1100  144Cs  55  89  --   1+[4,2,0]   3-[5,2,1]   4- -1174.99444  0.18888  6.56630 6.85242e-01   4.92   0.65349
1101  145Cs  55  90  --   1+[4,2,0]          --   1+ -1180.46079  0.19661  6.63651 6.16417e-01   6.53   0.64704
1102  146Cs  55  91  --   1+[4,2,0]   3-[5,2,1]   4- -1183.71404  0.20786  7.86660 3.75840e-01   5.53   0.55165
1103  147Cs  55  92  --   1+[4,2,0]          --   1+ -1188.99584  0.21220  7.44081 3.00560e-01   8.46   0.58130
1104  148Cs  55  93  RC   1+[4,2,0]   5-[5,2,3]   4- -1191.91704  0.22049  8.74461 1.93612e-01  13.56   0.49917
1105  149Cs  55  94  --   1+[4,2,0]          --   1+ -1197.04734  0.22704  8.36787 1.66260e-01  11.13   0.52041
1106  150Cs  55  95  --   1+[4,2,0]   1-[5,2,1]   0- -1199.81522  0.23750  9.54148 1.22757e-01   9.18   0.45951
1107  151Cs  55  96  --   1+[4,2,0]          --   1+ -1204.68079  0.24153  9.25635 1.00666e-01  14.42   0.47296
1108  152Cs  55  97  --   1+[4,2,0]   1-[5,2,1]   0- -1207.21676  0.25961 10.50510 8.29552e-02  12.09   0.41925
1109  153Cs  55  98  --   1+[4,2,0]          --   1+ -1211.87354  0.25654 10.09927 6.52976e-02  18.08   0.43531
1110  154Cs  55  99  --   1+[4,2,0]   5-[5,1,2]   6- -1214.22066  0.26806 11.07846 4.99120e-02  20.79   0.39848
1111  155Cs  55 100  --   1+[4,2,0]          --   1+ -1218.58461  0.26808 11.00170 4.44938e-02  21.63   0.40114
1112  156Cs  55 101  --   9+[4,0,4]   5-[5,1,2]  14- -1220.76857  0.30149 11.98730 3.78405e-02  20.55   0.36947
1113  157Cs  55 102  --   1+[4,2,0]          --   1+ -1224.78947  0.26613 11.65658 3.08295e-02  24.80   0.37952
1114  158Cs  55 103  --   1+[4,2,0]   1-[5,1,0]   2- -1226.54538  0.26117 12.62959 2.45733e-02  28.85   0.35139
1115  159Cs  55 104  --   1+[4,2,0]          --   1+ -1230.53796  0.25396 12.32747 2.17245e-02  27.73   0.35967
1116  160Cs  55 105  --   1+[4,2,0]   1-[5,1,0]   2- -1232.17133  0.25295 13.22656 1.76120e-02  30.63   0.33611
1117  161Cs  55 106  --   1+[4,2,0]          --   1+ -1235.85885  0.24042 12.88047 1.58917e-02  30.39   0.34480
1118  162Cs  55 107  --   1+[4,2,0]   1-[5,1,0]   2- -1237.26333  0.23951 13.94280 1.31536e-02  32.33   0.31944
1119  163Cs  55 108  --   1+[4,2,0]          --   1+ -1240.81327  0.22594 13.30040 1.21338e-02  32.70   0.33431
1120  164Cs  55 109  --   1+[4,2,0]   7-[5,0,3]   8- -1242.01919  0.22223 14.45334 1.04038e-02  33.61   0.30853
1121  165Cs  55 110  --   1+[4,2,0]          --   1+ -1245.46229  0.20925 13.67856 9.64114e-03  34.63   0.32539
1122  166Cs  55 111  --   1+[4,2,0]   3-[5,1,2]   4- -1246.45390  0.19490 15.07993 8.65195e-03  36.02   0.29613
1123  167Cs  55 112  --   1+[4,2,0]          --   1+ -1249.84379  0.18840 14.14674 7.86843e-03  36.21   0.31499
1124  168Cs  55 113  --   1+[4,2,0]   3-[5,0,1]   4- -1250.83556  0.17580 15.45090 6.99214e-03  37.49   0.28924
1125  169Cs  55 114  --   1+[4,4,0]          --   1+ -1254.03393  0.16034 14.60929 6.54944e-03  37.75   0.30535
1126  170Cs  55 115  --   1+[4,2,0]   1-[5,0,1]   0- -1254.97195  0.14853 15.77748 5.81882e-03  38.70   0.28344
1127  171Cs  55 116  --   1+[4,2,0]          --   1+ -1258.06002  0.13523 15.14369 5.43822e-03  39.25   0.29492
1128  172Cs  55 117  --   1+[4,2,0]   1-[5,0,1]   0- -1258.97343  0.12745 16.25432 4.80893e-03  40.32   0.27537
1129  173Cs  55 118  --   1+[4,3,1]          --   1+ -1262.11386  0.10683 15.66610 4.63551e-03  41.32   0.28539
1130  174Cs  55 119  --   1+[4,4,0]   1-[5,0,1]   0- -1262.78118  0.10882 17.07883 4.06841e-03  42.44   0.26246
1131  175Cs  55 120  RV   5+[4,1,3]          --   5+ -1265.77841  0.06421 16.14983 4.00813e-03  43.85   0.27710
1132  176Cs  55 121  --   5+[4,1,3]  11+[6,1,5]   6+ -1266.37686  0.06112 17.05902 3.59367e-03  44.92   0.26275
1133  177Cs  55 122  --   7+[4,0,4]          --   7+ -1269.24578  0.00234 16.75854 3.54658e-03  47.25   0.26733
1134  178Cs  55 123  --   5+[4,1,3]  13+[6,0,6]   8+ -1269.73540  0.03571 17.52678 3.16323e-03  48.17   0.25594
1135  179Cs  55 124  --   7+[4,0,4]          --   7+ -1272.24333  0.00355 17.59302 3.03646e-03  49.93   0.25500
1136  180Cs  55 125  --   5+[4,1,3]  13+[6,0,6]   8+ -1272.50594  0.03425 19.56993 2.72178e-03  51.07   0.22989
1137  181Cs  55 126  --   7+[4,0,4]          --   7+ -1274.60784  0.00291 18.55871 2.60308e-03  52.86   0.24208
1138  182Cs  55 127  --   7+[4,0,4]   1+[6,5,1]   6+ -1273.42154  0.02561 20.36624 2.47085e-03  54.19   0.22112
1139  140Ba  56  84  --          --          --   0+ -1160.59188 -0.00000  1.77788 1.53143e+03  17.90   2.10473
1140  141Ba  56  85  --          --   1-[5,5,0]   1- -1165.05385  0.13170  3.38934 2.88012e+01   2.67   1.19576
1141  142Ba  56  86  --          --          --   0+ -1171.28396  0.15052  2.42014 2.94971e+01   1.66   1.61036
1142  143Ba  56  87  --          --   3-[5,4,1]   3- -1175.71969  0.17083  4.48908 7.67875e+00   3.18   0.92799
1143  144Ba  56  88  --          --          --   0+ -1181.74499  0.18456  3.33729 5.37294e+00   2.53   1.21240
1144  145Ba  56  89  --          --   3-[5,2,1]   3- -1185.77762  0.19603  5.53215 1.79409e+00   3.72   0.76617
1145  146Ba  56  90  --          --          --   0+ -1191.58471  0.20625  4.36272 1.73403e+00   3.79   0.95241
1146  147Ba  56  91  --          --   3-[5,2,1]   3- -1195.19367  0.21985  6.84326 9.00889e-01   4.90   0.62876
1147  148Ba  56  92  --          --          --   0+ -1200.78233  0.22574  5.24111 7.35680e-01   5.47   0.80530
1148  149Ba  56  93  --          --   5-[5,2,3]   5- -1204.05422  0.23638  7.75831 4.25258e-01   7.53   0.55890
1149  150Ba  56  94  --          --          --   0+ -1209.51586  0.24636  6.19328 3.72798e-01   7.68   0.69008
1150  151Ba  56  95  --          --   1-[5,2,1]   1- -1212.64269  0.25946  8.57628 2.69727e-01   1.83   0.50844
1151  152Ba  56  96  --          --          --   0+ -1217.84536  0.26790  7.15708 2.12018e-01  10.49   0.60290
1152  153Ba  56  97  --          --   1-[5,2,1]   1- -1220.80115  0.28790  9.49620 1.54938e-01  12.02   0.46160
1153  154Ba  56  98  --          --          --   0+ -1225.67771  0.28633  7.99051 1.27962e-01  13.64   0.54358
1154  155Ba  56  99  --          --   5+[6,4,2]   5+ -1228.32691  0.30157 10.30009 9.15627e-02  15.60   0.42721
1155  156Ba  56 100  --          --          --   0+ -1232.96666  0.29589  8.87741 8.15777e-02  16.94   0.49209
1156  157Ba  56 101  --          --   5-[5,1,2]   5- -1235.43628  0.30575 11.07798 6.16554e-02  19.65   0.39849
1157  158Ba  56 102  --          --          --   0+ -1239.65058  0.29223  9.61692 5.36069e-02  20.88   0.45608
1158  159Ba  56 103  --          --   5-[5,1,2]   5- -1241.60430  0.30391 12.27297 4.18146e-02  24.63   0.36120
1159  160Ba  56 104  --          --          --   0+ -1245.78515  0.27902 10.25303 3.55233e-02  25.19   0.42908
1160  161Ba  56 105  --          --   1-[5,1,0]   1- -1247.65039  0.27376 12.42727 2.75611e-02  29.09   0.35689
1161  162Ba  56 106  --          --          --   0+ -1251.49241  0.26312 10.90655 2.45102e-02  28.82   0.40448
1162  163Ba  56 107  --          --   1-[5,1,0]   1- -1253.13743  0.26089 13.19627 1.95366e-02  31.40   0.33685
1163  164Ba  56 108  --          --          --   0+ -1256.80316  0.24668 11.45013 1.78769e-02  31.66   0.38608
1164  165Ba  56 109  --          --   7-[5,0,3]   7- -1258.18464  0.23566 13.72778 1.49887e-02  33.28   0.32427
1165  166Ba  56 110  --          --          --   0+ -1261.77095  0.22678 12.00456 1.37988e-02  33.86   0.36896
1166  167Ba  56 111  --          --   7-[5,0,3]   7- -1263.00260  0.22563 14.41637 1.15637e-02  35.65   0.30930
1167  168Ba  56 112  --          --          --   0+ -1266.42786  0.20102 12.45288 1.10184e-02  35.40   0.35618
1168  169Ba  56 113  --          --   3-[5,0,1]   3- -1267.55696  0.18415 14.65684 9.71320e-03  36.67   0.30439
1169  170Ba  56 114  --          --          --   0+ -1270.91083  0.17019 12.87924 8.90677e-03  36.59   0.34483
1170  171Ba  56 115  --          --   3-[5,0,1]   3- -1272.03826  0.15838 15.04120 7.74629e-03  37.73   0.29686
1171  172Ba  56 116  --          --          --   0+ -1275.31385  0.13747 13.18711 7.30048e-03  38.06   0.33708
1172  173Ba  56 117  --          --   1-[5,0,1]   1- -1276.43109  0.12613 15.29526 6.40133e-03  39.30   0.29209
1173  174Ba  56 118  --          --          --   0+ -1279.63092  0.10485 13.48801 6.09814e-03  40.07   0.32982
1174  175Ba  56 119  --          --   5-[5,0,3]   5- -1280.60880  0.10339 16.04638 5.38361e-03  41.65   0.27883
1175  176Ba  56 120  --          --          --   0+ -1283.92148  0.00000 13.35572 5.44613e-03  43.50   0.33297
1176  177Ba  56 121  --          --  13+[6,0,6]  13+ -1284.78624  0.02541 16.01123 4.81682e-03  44.47   0.27943
1177  178Ba  56 122  --          --          --   0+ -1287.95865  0.00002 14.18216 4.57792e-03  46.05   0.31423
1178  179Ba  56 123  --          --  13+[6,0,6]  13+ -1288.68411  0.03107 16.63975 4.05932e-03  46.96   0.26918
1179  180Ba  56 124  --          --          --   0+ -1291.46807  0.00000 15.05482 3.86417e-03  48.61   0.29660
1180  181Ba  56 125  RV          --  13+[6,0,6]  13+ -1291.98930  0.03107 18.88820 3.43642e-03  49.59   0.23797
1181  182Ba  56 126  --          --          --   0+ -1294.37435  0.00000 16.03210 3.25958e-03  51.22   0.27907
1182  183Ba  56 127  --          --   1+[6,5,1]   1+ -1293.30742  0.02477 19.52628 3.08759e-03  52.97   0.23039
1183  141La  57  84  SC   1+[4,4,0]          --   1+ -1167.63921  0.08145  3.04111 8.39033e+03  26.67   1.31693
1184  142La  57  85  --   5+[4,1,3]   1-[5,1,0]   6- -1172.41145  0.13333  3.30487 8.16603e+01   1.54   1.22301
1185  143La  57  86  --   5+[4,1,3]          --   5+ -1178.97806  0.15286  3.52279 1.02751e+02   1.30   1.15515
1186  144La  57  87  SC   1-[5,3,0]   3-[5,4,1]   2+ -1183.71953  0.19169  4.15362 1.59317e+01   1.42   0.99583
1187  145La  57  88  --   1-[5,3,0]          --   1- -1190.21605  0.20860  4.16382 1.25361e+01   1.31   0.99362
1188  146La  57  89  --   1-[5,3,0]   3-[5,2,1]   4+ -1194.64137  0.21569  4.83352 4.03305e+00   2.54   0.86741
1189  147La  57  90  --   1-[5,3,0]          --   1- -1200.86237  0.22968  5.06980 3.56580e+00   2.56   0.83028
1190  148La  57  91  --   1-[5,3,0]   3-[5,2,1]   4+ -1204.93235  0.24166  5.99326 1.73403e+00   3.83   0.71144
1191  149La  57  92  --   1-[5,5,0]          --   1- -1210.87252  0.24956  5.88107 1.34060e+00   4.23   0.72402
1192  150La  57  93  --   1-[5,5,0]   5-[5,2,3]   4+ -1214.53583  0.25715  7.00507 6.66078e-01   4.39   0.61515
1193  151La  57  94  --   1-[5,5,0]          --   1- -1220.38270  0.26729  6.73610 6.11056e-01   5.98   0.63810
1194  152La  57  95  --   1-[5,5,0]   1-[5,2,1]   0+ -1223.83807  0.27509  7.86942 4.24998e-01   6.08   0.55147
1195  153La  57  96  --   1-[5,5,0]          --   1- -1229.33618  0.28169  7.79384 3.15652e-01   7.83   0.55650
1196  154La  57  97  --   1-[5,5,0]   1-[5,2,1]   0+ -1232.63089  0.29183  8.75784 2.46888e-01   3.36   0.49846
1197  155La  57  98  --   1-[5,5,0]          --   1- -1237.75221  0.29277  8.69151 1.81382e-01  10.23   0.50206
1198  156La  57  99  --   1-[5,5,0]   5+[6,4,2]   6- -1240.67941  0.30106  9.65838 1.26175e-01  11.47   0.45422
1199  157La  57 100  --   1-[5,5,0]          --   1- -1245.57316  0.29933  9.58874 1.13645e-01  13.73   0.45736
1200  158La  57 101  --   9+[4,0,4]   5-[5,1,2]  14- -1248.32863  0.33068 10.30482 9.60702e-02  17.12   0.42702
1201  159La  57 102  --   1-[5,5,0]          --   1- -1252.74847  0.29755 10.34404 7.41805e-02  18.88   0.42548
1202  160La  57 103  --   9+[4,0,4]   5-[5,1,2]  14- -1255.05954  0.33968 11.49887 6.51659e-02  23.54   0.38451
1203  161La  57 104  --   1-[5,5,0]          --   1- -1259.33163  0.28980 10.97460 4.88095e-02  24.65   0.40209
1204  162La  57 105  --   1-[5,5,0]   1-[5,1,0]   2+ -1261.38672  0.28460 11.84652 3.76636e-02  29.99   0.37368
1205  163La  57 106  --   1-[5,3,0]          --   1- -1265.41153  0.27972 11.72771 3.31494e-02  29.58   0.37731
1206  164La  57 107  --   1-[5,3,0]   1-[5,1,0]   2+ -1267.25914  0.27712 12.55244 2.61854e-02  32.75   0.35347
1207  165La  57 108  --   1-[5,3,0]          --   1- -1271.06582  0.26823 12.41165 2.37178e-02  33.40   0.35732
1208  166La  57 109  --   1-[5,3,0]   3-[5,1,2]   2+ -1272.64163  0.26572 13.32127 1.92885e-02  36.28   0.33380
1209  167La  57 110  --   5+[4,1,3]          --   5+ -1276.34851  0.22570 13.00500 1.69459e-02  30.58   0.34162
1210  168La  57 111  --   5+[4,1,3]   7-[5,0,3]   2- -1277.85715  0.22345 13.77311 1.41469e-02  32.57   0.32324
1211  169La  57 112  RV   5+[4,1,3]          --   5+ -1281.44007  0.20663 13.24479 1.34057e-02  32.86   0.33566
1212  170La  57 113  --   5+[4,1,3]   3-[5,0,1]   2- -1282.71359  0.19099 14.15631 1.18990e-02  34.52   0.31479
1213  171La  57 114  --   5+[4,1,3]          --   5+ -1286.27948  0.18150 13.63325 1.07940e-02  34.71   0.32643
1214  172La  57 115  --   5+[4,1,3]   3-[5,0,1]   2- -1287.57542  0.16923 14.46760 9.40064e-03  36.14   0.30824
1215  173La  57 116  --   5+[4,1,3]          --   5+ -1290.96881  0.15318 13.96082 8.77452e-03  36.52   0.31904
1216  174La  57 117  --   5+[4,1,3]   1-[5,0,1]   6- -1292.24052  0.13998 14.71566 7.72141e-03  37.81   0.30321
1217  175La  57 118  --   5+[4,1,3]          --   5+ -1295.54679  0.12449 14.40937 7.24918e-03  38.63   0.30944
1218  176La  57 119  --   1+[4,4,0]   1-[5,0,1]   0- -1296.82717  0.10733 15.14987 6.47561e-03  40.36   0.29480
1219  177La  57 120  --   1+[4,4,0]          --   1+ -1300.04051  0.08818 14.81136 6.17420e-03  41.52   0.30132
1220  178La  57 121  --   1+[4,4,0]  11+[6,1,5]  12+ -1301.21265  0.07807 15.53797 5.50501e-03  42.61   0.28767
1221  179La  57 122  --   7+[4,0,4]          --   7+ -1304.49451  0.02314 15.44802 5.42073e-03  44.58   0.28929
1222  180La  57 123  --   7+[4,0,4]  13+[6,0,6]   6+ -1305.54375  0.03111 15.99721 4.78773e-03  45.43   0.27966
1223  181La  57 124  --   7+[4,0,4]          --   7+ -1308.55366  0.01617 16.30300 4.55798e-03  47.15   0.27457
1224  182La  57 125  --   7+[4,0,4]  13+[6,0,6]   6+ -1309.47617  0.03111 18.27908 4.01698e-03  47.84   0.24569
1225  183La  57 126  --   7+[4,0,4]          --   7+ -1312.03386  0.00921 17.29384 3.83785e-03  49.75   0.25929
1226  184La  57 127  --   7+[4,0,4]   1+[6,5,1]   6+ -1311.20561  0.03095 18.82122 3.59888e-03  51.59   0.23880
1227  144Ce  58  86  --          --          --   0+ -1187.89924  0.15885  0.51875 1.37618e+04   0.61   6.12753
1228  145Ce  58  87  --          --   3-[5,4,1]   3- -1193.02250  0.18240  2.56587 2.62353e+02   2.65   1.52993
1229  146Ce  58  88  --          --          --   0+ -1199.76616  0.20254  1.36526 1.94714e+02   1.08   2.64136
1230  147Ce  58  89  --          --   3-[5,2,1]   3- -1204.49416  0.21311  3.61888 1.82549e+01   2.67   1.12761
1231  148Ce  58  90  --          --          --   0+ -1211.01200  0.23484  2.51602 2.53062e+01   2.61   1.55649
1232  149Ce  58  91  --          --   3-[5,2,1]   3- -1215.45672  0.25739  4.80683 7.19174e+00   4.16   0.87182
1233  150Ce  58  92  --          --          --   0+ -1221.76444  0.27533  3.63561 6.50275e+00   4.50   1.12295
1234  151Ce  58  93  --          --   3-[5,2,1]   3- -1225.97050  0.29922  6.15312 3.06246e+00   6.55   0.69426
1235  152Ce  58  94  --          --          --   0+ -1232.02314  0.29880  4.65102 2.12966e+00   5.91   0.89848
1236  153Ce  58  95  --          --   5-[5,2,3]   5- -1235.86941  0.30735  7.02896 9.58903e-01   7.66   0.61320
1237  154Ce  58  96  --          --          --   0+ -1241.65494  0.31005  5.67982 8.63330e-01   7.34   0.74774
1238  155Ce  58  97  --          --   1-[5,2,1]   1- -1245.30567  0.31630  7.80654 5.18917e-01   9.20   0.55565
1239  156Ce  58  98  --          --          --   0+ -1250.67467  0.31881  6.58484 4.24232e-01   9.57   0.65178
1240  157Ce  58  99  --          --   5+[6,4,2]   5+ -1253.89424  0.31935  8.86451 2.62088e-01  10.89   0.49277
1241  158Ce  58 100  --          --          --   0+ -1259.02373  0.32524  7.43501 2.40541e-01  13.20   0.58173
1242  159Ce  58 101  --          --   5-[5,1,2]   5- -1262.00207  0.32365  9.47056 1.65490e-01  17.18   0.46278
1243  160Ce  58 102  --          --          --   0+ -1266.63901  0.32408  8.30441 1.47490e-01  18.94   0.52417
1244  161Ce  58 103  --          --   1+[6,6,0]   1+ -1269.20417  0.35479 10.44500 1.17645e-01  22.33   0.42155
1245  162Ce  58 104  --          --          --   0+ -1273.61172  0.31503  8.81981 9.03662e-02  25.31   0.49514
1246  163Ce  58 105  --          --   1+[6,6,0]   1+ -1275.90926  0.33992 11.13567 7.28342e-02  28.73   0.39652
1247  164Ce  58 106  --          --          --   0+ -1280.07856  0.29492  9.47140 5.61617e-02  29.95   0.46275
1248  165Ce  58 107  --          --   1-[5,1,0]   1- -1282.15192  0.28475 11.60322 4.15187e-02  33.05   0.38119
1249  166Ce  58 108  --          --          --   0+ -1286.14805  0.27128  9.99615 3.74449e-02  32.25   0.43959
1250  167Ce  58 109  --          --   3-[5,1,2]   3- -1287.98320  0.26425 12.26112 2.91266e-02  34.71   0.36154
1251  168Ce  58 110  --          --          --   0+ -1291.86832  0.24838 10.51276 2.70200e-02  33.48   0.41896
1252  169Ce  58 111  RV          --   7-[5,0,3]   7- -1293.54230  0.23769 12.73298 2.21034e-02  34.60   0.34864
1253  170Ce  58 112  --          --          --   0+ -1297.22287  0.22201 11.06729 2.06036e-02  34.22   0.39886
1254  171Ce  58 113  --          --   7-[5,0,3]   7- -1298.59095  0.22001 13.65600 1.69416e-02  35.71   0.32591
1255  172Ce  58 114  --          --          --   0+ -1302.34713  0.19028 11.51615 1.59484e-02  34.84   0.38396
1256  173Ce  58 115  --          --   3-[5,0,1]   3- -1303.79614  0.17417 13.60440 1.36261e-02  36.09   0.32710
1257  174Ce  58 116  --          --          --   0+ -1307.34320  0.15662 11.86585 1.24891e-02  35.98   0.37310
1258  175Ce  58 117  --          --   1-[5,0,1]   1- -1308.80138  0.14034 13.85791 1.08345e-02  37.26   0.32133
1259  176Ce  58 118  --          --          --   0+ -1312.31115  0.12209 12.17050 1.00839e-02  37.82   0.36412
1260  177Ce  58 119  --          --   1-[5,0,1]   1- -1313.74473  0.11256 14.30627 8.71799e-03  39.20   0.31160
1261  178Ce  58 120  --          --          --   0+ -1317.25318  0.00000 11.87178 8.94336e-03  41.13   0.37292
1262  179Ce  58 121  --          --  11+[6,1,5]  11+ -1318.63489  0.06763 14.69262 7.48061e-03  41.47   0.30367
1263  180Ce  58 122  --          --          --   0+ -1322.32466  0.00000 12.63048 7.31591e-03  43.54   0.35137
1264  181Ce  58 123  --          --  13+[6,0,6]  13+ -1323.57100  0.03054 15.13018 6.39343e-03  44.38   0.29517
1265  182Ce  58 124  --          --          --   0+ -1326.91869  0.00000 13.42263 6.02922e-03  45.87   0.33137
1266  183Ce  58 125  --          --  13+[6,0,6]  13+ -1327.97397  0.03006 17.62178 5.29656e-03  46.69   0.25460
1267  184Ce  58 126  --          --          --   0+ -1330.94837  0.00000 14.28112 4.97391e-03  48.09   0.31213
1268  185Ce  58 127  --          --   9+[6,0,4]   9+ -1330.16218 -0.01985 18.22101 4.65175e-03  50.83   0.24645
1269  146Pr  59  87  --   1-[5,3,0]   3-[5,4,1]   2+ -1200.02741  0.19274  2.25122 1.22464e+02   0.11   1.71535
1270  147Pr  59  88  --   1-[5,3,0]          --   1- -1207.15904  0.21384  2.31668 1.36013e+02   0.19   1.67302
1271  148Pr  59  89  --   3-[5,4,1]  11-[5,0,5]  14+ -1212.47170  0.29371  2.72056 9.46837e+01   0.98   1.45318
1272  149Pr  59  90  --   3-[5,4,1]          --   3- -1219.56816  0.29991  2.82979 5.19740e+01   1.52   1.40360
1273  150Pr  59  91  --   3-[5,4,1]  11-[5,0,5]  14+ -1224.54239  0.31850  3.85709 1.65464e+01   2.85   1.06477
1274  151Pr  59  92  --   3-[5,4,1]          --   3- -1231.28717  0.31301  4.05579 1.11977e+01   3.02   1.01755
1275  152Pr  59  93  --   3-[5,4,1]   3-[5,2,1]   6+ -1235.90699  0.31825  4.74833 5.72900e+00   5.24   0.88164
1276  153Pr  59  94  --   3-[5,4,1]          --   3- -1242.21989  0.31983  4.99761 3.32639e+00   4.16   0.84128
1277  154Pr  59  95  --   3-[5,4,1]   5-[5,2,3]   2+ -1246.39122  0.32182  5.70635 1.37141e+00   5.55   0.74453
1278  155Pr  59  96  --   3-[5,4,1]          --   3- -1252.42978  0.32467  5.96675 1.27176e+00   5.30   0.71438
1279  156Pr  59  97  --   3-[5,4,1]   1-[5,2,1]   2+ -1256.36115  0.32691  6.58217 8.15588e-01   6.78   0.65202
1280  157Pr  59  98  --   3-[5,4,1]          --   3- -1261.98429  0.32925  6.92765 6.02628e-01   7.03   0.62159
1281  158Pr  59  99  --   3-[5,4,1]   1-[5,2,1]   2+ -1265.49489  0.33336  7.97374 4.07962e-01   9.46   0.54466
1282  159Pr  59 100  --   3-[5,4,1]          --   3- -1270.83230  0.33286  7.74586 3.35147e-01  10.74   0.55975
1283  160Pr  59 101  --   3-[5,4,1]   5-[5,1,2]   8+ -1274.00447  0.32994  8.60608 2.29769e-01  16.68   0.50678
1284  161Pr  59 102  --   3-[5,4,1]          --   3- -1278.88556  0.33419  8.72700 2.03562e-01  17.98   0.50012
1285  162Pr  59 103  --   9+[4,0,4]   5-[5,1,2]  14- -1281.72758  0.38253  9.51537 1.80783e-01  20.49   0.46071
1286  163Pr  59 104  --   9+[4,0,4]          --   9+ -1286.35404  0.38791  9.44482 1.56948e-01  21.51   0.46398
1287  164Pr  59 105  RV   9+[4,0,4]   5-[5,1,2]  14- -1288.92909  0.39227 10.59701 1.14417e-01  26.56   0.41577
1288  165Pr  59 106  --   9+[4,0,4]          --   9+ -1293.24155  0.38599 10.07347 9.53472e-02  29.17   0.43637
1289  166Pr  59 107  --   3-[5,4,1]   1+[6,6,0]   4- -1295.37711  0.32768 10.99421 6.08959e-02  34.86   0.40140
1290  167Pr  59 108  --   9+[4,0,4]          --   9+ -1299.56495  0.38068 10.84173 5.86843e-02  35.53   0.40680
1291  168Pr  59 109  --   9+[4,0,4]   1-[5,1,0]  10- -1301.55257  0.37559 11.85303 4.37821e-02  40.50   0.37348
1292  169Pr  59 110  --   5+[4,1,3]          --   5+ -1305.44783  0.25721 11.44158 3.52934e-02  34.94   0.38636
1293  170Pr  59 111  --   5+[4,1,3]   7-[5,0,3]   2- -1307.31758  0.24464 12.09230 2.90487e-02  36.36   0.36639
1294  171Pr  59 112  --   5+[4,1,3]          --   5+ -1311.17752  0.23584 12.01872 2.69858e-02  36.64   0.36854
1295  172Pr  59 113  --   3+[4,1,1]   7-[5,0,3]  10- -1312.78327  0.21906 13.13079 2.18816e-02  33.46   0.33847
1296  173Pr  59 114  --   3+[4,1,1]          --   3+ -1316.62535  0.19409 12.51594 2.04273e-02  33.02   0.35446
1297  174Pr  59 115  --   3+[4,1,1]   3-[5,0,1]   6- -1318.25236  0.17842 13.14360 1.73849e-02  34.62   0.33815
1298  175Pr  59 116  --   3+[4,1,1]          --   3+ -1321.96905  0.16397 12.88404 1.56610e-02  34.52   0.34471
1299  176Pr  59 117  --   3+[4,1,1]   3-[5,0,1]   6- -1323.57531  0.15226 13.48428 1.32223e-02  35.87   0.32991
1300  177Pr  59 118  --   3+[4,1,1]          --   3+ -1327.23264  0.13308 13.24425 1.23943e-02  36.66   0.33567
1301  178Pr  59 119  --   3+[4,1,1]   1-[5,0,1]   2- -1328.85337  0.12120 13.72147 1.06891e-02  38.12   0.32441
1302  179Pr  59 120  --   3+[4,1,1]          --   3+ -1332.54867  0.09427 13.65205 1.02867e-02  39.33   0.32600
1303  180Pr  59 121  --   3+[4,1,1]  11+[6,1,5]  14+ -1334.03525  0.08180 14.17739 8.99553e-03  40.36   0.31433
1304  181Pr  59 122  --   1+[4,4,0]          --   1+ -1337.89706  0.02328 14.08842 8.88069e-03  42.55   0.31625
1305  182Pr  59 123  --   1+[4,4,0]  13+[6,0,6]  14+ -1339.44393  0.03510 14.55960 7.72830e-03  43.39   0.30636
1306  183Pr  59 124  --   5+[4,0,2]          --   5+ -1343.00055 -0.00927 14.88439 7.28342e-03  44.73   0.29989
1307  184Pr  59 125  --   1+[4,4,0]  13+[6,0,6]  14+ -1344.39144  0.03334 17.07787 6.35134e-03  45.45   0.26247
1308  185Pr  59 126  --   5+[4,0,2]          --   5+ -1347.56497 -0.00639 15.77382 5.97385e-03  46.73   0.28350
1309  186Pr  59 127  --   1+[4,4,0]   1+[6,5,1]   2+ -1347.02240  0.02692 17.61229 5.53106e-03  49.45   0.25473
1310  152Nd  60  92  --          --          --   0+ -1240.98841  0.33225  1.93760 1.88427e+02   3.45   1.95398
1311  153Nd  60  93  --          --   3-[5,2,1]   3- -1245.94111  0.33474  4.13182 2.85860e+01   4.51   1.00059
1312  154Nd  60  94  --          --          --   0+ -1252.53939  0.33517  2.86348 1.96751e+01   4.17   1.38900
1313  155Nd  60  95  --          --   5-[5,2,3]   5- -1257.00436  0.33487  5.09571 3.97235e+00   5.23   0.82640
1314  156Nd  60  96  --          --          --   0+ -1263.35019  0.33775  3.80945 4.86564e+00   5.26   1.07676
1315  157Nd  60  97  --          --   1-[5,2,1]   1- -1267.57622  0.33833  5.90049 2.45831e+00   7.54   0.72181
1316  158Nd  60  98  --          --          --   0+ -1273.49640  0.34131  4.78531 1.86086e+00   7.02   0.87541
1317  159Nd  60  99  --          --   1-[5,2,1]   1- -1277.33233  0.34558  7.17768 1.03368e+00   8.80   0.60128
1318  160Nd  60 100  --          --          --   0+ -1282.91980  0.34606  5.56468 9.13058e-01  10.72   0.76203
1319  161Nd  60 101  RV          --   1+[6,6,0]   1+ -1286.35195  0.36794  7.73819 5.95479e-01  14.91   0.56027
1320  162Nd  60 102  --          --          --   0+ -1291.52713  0.35318  6.55776 5.06786e-01  17.86   0.65429
1321  163Nd  60 103  --          --   1+[6,6,0]   1+ -1294.67007  0.36064  8.60230 3.50226e-01  23.15   0.50699
1322  164Nd  60 104  --          --          --   0+ -1299.44895  0.36137  7.36466 2.86396e-01  25.49   0.58695
1323  165Nd  60 105  --          --   1+[6,6,0]   1+ -1302.21847  0.34885  9.42889 1.91043e-01  30.73   0.46473
1324  166Nd  60 106  --          --          --   0+ -1306.78652  0.36124  8.01190 1.60605e-01  32.25   0.54222
1325  167Nd  60 107  --          --   1+[6,6,0]   1+ -1309.22524  0.33357 10.17899 1.07771e-01  35.45   0.43206
1326  168Nd  60 108  --          --          --   0+ -1313.59967  0.35279  8.74663 9.32887e-02  37.26   0.49906
1327  169Nd  60 109  --          --   1-[5,1,0]   1- -1315.85177  0.34770 10.89028 6.62313e-02  41.34   0.40506
1328  170Nd  60 110  --          --          --   0+ -1319.96986  0.26885  9.17564 5.88722e-02  34.05   0.47691
1329  171Nd  60 111  --          --   1+[6,6,0]   1+ -1322.06568  0.29519 11.37326 4.70551e-02  39.46   0.38858
1330  172Nd  60 112  --          --          --   0+ -1326.07961  0.23995  9.83486 4.29137e-02  34.05   0.44646
1331  173Nd  60 113  --          --   7-[5,0,3]   7- -1327.94122  0.23261 12.13685 3.43031e-02  35.26   0.36509
1332  174Nd  60 114  --          --          --   0+ -1331.83579  0.20737 10.20301 3.18183e-02  34.30   0.43109
1333  175Nd  60 115  --          --   3-[5,0,1]   3- -1333.56745  0.18709 12.32338 2.66059e-02  35.86   0.35978
1334  176Nd  60 116  --          --          --   0+ -1337.45439  0.17171 10.63512 2.36171e-02  35.17   0.41435
1335  177Nd  60 117  --          --   3-[5,0,1]   3- -1339.23732  0.15641 12.64765 1.95646e-02  36.47   0.35091
1336  178Nd  60 118  --          --          --   0+ -1343.06694  0.13326 10.89777 1.82849e-02  36.64   0.40480
1337  179Nd  60 119  --          --   1-[5,0,1]   1- -1344.90284  0.11762 12.86781 1.55837e-02  38.06   0.34513
1338  180Nd  60 120  --          --          --   0+ -1348.78188  0.00000 10.53564 1.58616e-02  38.81   0.41809
1339  181Nd  60 121  --          --  13+[6,0,6]  13+ -1350.59971  0.02877 13.18113 1.34670e-02  39.74   0.33722
1340  182Nd  60 122  --          --          --   0+ -1354.79867  0.00000 11.26107 1.25313e-02  41.07   0.39229
1341  183Nd  60 123  --          --  13+[6,0,6]  13+ -1356.52961  0.02828 13.72096 1.07839e-02  42.03   0.32442
1342  184Nd  60 124  --          --          --   0+ -1360.42899  0.00000 12.03031 1.00817e-02  43.34   0.36820
1343  185Nd  60 125  --          --  13+[6,0,6]  13+ -1361.95188  0.02812 16.40021 8.73434e-03  44.07   0.27300
1344  186Nd  60 126  --          --          --   0+ -1365.47560  0.00000 12.86743 8.13693e-03  45.30   0.34514
1345  187Nd  60 127  --          --   9+[6,0,4]   9+ -1365.00327 -0.01969 16.95897 7.46043e-03  48.71   0.26426
1346  152Pm  61  91  SC   5-[5,3,2]  11-[5,0,5]  16+ -1241.62788  0.34438  2.64331 2.17285e+04   9.25   1.49049
1347  153Pm  61  92  SV   5-[5,3,2]          --   5- -1248.96742  0.35156  3.00041 1.54588e+03   5.27   1.33275
1348  154Pm  61  93  SV   5-[5,3,2]   3-[5,2,1]   8+ -1254.20392  0.35139  3.67117 2.89642e+02  18.32   1.11318
1349  155Pm  61  94  SV   5-[5,3,2]          --   5- -1261.13666  0.35222  3.86042 9.19771e+01   6.96   1.06394
1350  156Pm  61  95  --   5-[5,3,2]  11-[5,0,5]  16+ -1265.91127  0.35982  4.43619 2.50419e+01   7.12   0.93805
1351  157Pm  61  96  --   5-[5,3,2]          --   5- -1272.57643  0.35363  4.72998 1.74112e+01   8.42   0.88477
1352  158Pm  61  97  --   5-[5,3,2]   1-[5,2,1]   4+ -1277.10403  0.35364  5.28317 7.61664e+00  12.49   0.79940
1353  159Pm  61  98  --   5-[5,3,2]          --   5- -1283.33957  0.35629  5.64634 5.44876e+00  10.63   0.75184
1354  160Pm  61  99  --   5-[5,3,2]   1-[5,2,1]   4+ -1287.49264  0.35845  6.53443 2.72634e+00  12.88   0.65647
1355  161Pm  61 100  --   5-[5,3,2]          --   5- -1293.34599  0.36128  6.40400 2.30469e+00  15.73   0.66892
1356  162Pm  61 101  --   5-[5,3,2]   1+[6,6,0]   6- -1297.15345  0.37411  6.95358 1.35754e+00  21.27   0.61942
1357  163Pm  61 102  --   5-[5,3,2]          --   5- -1302.49720  0.37085  7.31214 1.10928e+00  24.98   0.59090
1358  164Pm  61 103  --   5-[5,3,2]   1+[6,6,0]   6- -1305.88225  0.36826  8.20497 6.76585e-01  33.66   0.53017
1359  165Pm  61 104  --   5-[5,3,2]          --   5- -1310.92496  0.37637  8.02226 5.40607e-01  34.59   0.54155
1360  166Pm  61 105  --   5-[5,3,2]   5-[5,1,2]  10+ -1313.94691  0.38133  9.00671 3.40932e-01  40.75   0.48539
1361  167Pm  61 106  --   5-[5,3,2]          --   5- -1318.72172  0.37485  8.79269 2.69759e-01  40.99   0.49658
1362  168Pm  61 107  --   5+[4,1,3]   1+[6,6,0]   4+ -1321.30939  0.33334  9.65480 1.52647e-01  32.65   0.45438
1363  169Pm  61 108  --   5-[5,3,2]          --   5- -1325.94716  0.37020  9.63319 1.44389e-01  44.71   0.45535
1364  170Pm  61 109  RV   5+[4,1,3]   1-[5,1,0]   4- -1328.39168  0.33905 10.44237 8.83417e-02  40.25   0.42165
1365  171Pm  61 110  --   5+[4,1,3]          --   5+ -1332.75552  0.33384 10.33611 7.94257e-02  39.49   0.42579
1366  172Pm  61 111  --   5+[4,1,3]   1+[6,5,1]   4+ -1334.97254  0.30419 10.91584 6.19253e-02  42.52   0.40416
1367  173Pm  61 112  --   3+[4,1,1]          --   3+ -1339.13086  0.24832 10.81103 5.76754e-02  35.67   0.40790
1368  174Pm  61 113  --   3+[4,1,1]   7-[5,0,3]  10- -1341.21927  0.23980 11.44428 4.57961e-02  37.43   0.38627
1369  175Pm  61 114  --   3+[4,1,1]          --   3+ -1345.19531  0.22056 11.15090 4.23914e-02  37.09   0.39600
1370  176Pm  61 115  --   3+[4,1,1]   3-[5,0,1]   6- -1347.01104  0.19887 11.71230 3.54392e-02  39.25   0.37779
1371  177Pm  61 116  --   3+[4,1,1]          --   3+ -1351.03512  0.18616 11.64741 3.10134e-02  38.32   0.37981
1372  178Pm  61 117  --   3+[4,1,1]   3-[5,0,1]   6- -1352.96276  0.16788 11.94973 2.55240e-02  39.51   0.37058
1373  179Pm  61 118  --   3+[4,1,1]          --   3+ -1356.88062  0.14493 12.01823 2.36524e-02  39.08   0.36855
1374  180Pm  61 119  --   3+[4,1,1]   1-[5,0,1]   2- -1358.88973  0.12421 12.27095 2.01019e-02  39.84   0.36126
1375  181Pm  61 120  --   7+[4,0,4]          --   7+ -1363.00997  0.08175 12.23947 1.89295e-02  37.64   0.36215
1376  182Pm  61 121  --   3+[4,1,1]  13+[6,0,6]  16+ -1364.99846  0.03064 12.60965 1.69799e-02  39.44   0.35192
1377  183Pm  61 122  --   5+[4,0,2]          --   5+ -1369.46676  0.00079 12.48415 1.57129e-02  40.51   0.35533
1378  184Pm  61 123  --   3+[4,1,1]  13+[6,0,6]  16+ -1371.41553  0.02804 13.15338 1.34256e-02  41.57   0.33791
1379  185Pm  61 124  --   5+[4,0,2]          --   5+ -1375.59031 -0.00040 13.20175 1.24956e-02  42.57   0.33672
1380  186Pm  61 125  --   1+[4,4,0]  13+[6,0,6]  14+ -1377.35328  0.02608 15.89092 1.07940e-02  43.49   0.28148
1381  187Pm  61 126  --   5+[4,0,2]          --   5+ -1381.15878 -0.00068 13.94096 1.00316e-02  44.28   0.31948
1382  188Pm  61 127  --   5+[4,0,2]   9+[6,0,4]  14+ -1380.85044 -0.01848 16.45698 9.11284e-03  48.24   0.27208
1383  156Sm  62  94  --          --          --   0+ -1270.15936  0.33227  0.96265 1.36294e+03   3.28   3.56670
1384  157Sm  62  95  --          --   5-[5,2,3]   5- -1275.23360  0.33384  3.25142 5.63234e+01   2.40   1.24092
1385  158Sm  62  96  --          --          --   0+ -1282.20321  0.33652  1.95919 9.03356e+01   4.97   1.93532
1386  159Sm  62  97  --          --   1-[5,2,1]   1- -1287.03142  0.33808  4.08174 2.77206e+01  10.59   1.01169
1387  160Sm  62  98  --          --          --   0+ -1293.55302  0.34087  3.01273 1.94341e+01   7.15   1.32792
1388  161Sm  62  99  --          --   1-[5,2,1]   1- -1297.99291  0.34460  5.41776 8.11674e+00   7.42   0.78108
1389  162Sm  62 100  --          --          --   0+ -1304.11977  0.34465  3.87272 6.67766e+00  10.74   1.06089
1390  163Sm  62 101  --          --   5-[5,1,2]   5- -1308.08233  0.33642  6.09205 2.86959e+00  14.29   0.70073
1391  164Sm  62 102  --          --          --   0+ -1313.77887  0.34728  4.97524 2.75167e+00  17.74   0.84475
1392  165Sm  62 103  --          --   1+[6,6,0]   1+ -1317.43433  0.36091  6.94400 1.64951e+00  28.02   0.62022
1393  166Sm  62 104  --          --          --   0+ -1322.72414  0.35017  5.77543 1.17370e+00  24.99   0.73628
1394  167Sm  62 105  --          --   1+[6,6,0]   1+ -1326.05109  0.34896  7.82815 6.78273e-01  29.93   0.55420
1395  168Sm  62 106  --          --          --   0+ -1331.08529  0.34939  6.52092 5.26942e-01  30.43   0.65773
1396  169Sm  62 107  --          --   1+[6,6,0]   1+ -1334.08814  0.33513  8.61532 3.11206e-01  32.87   0.50626
1397  170Sm  62 108  --          --          --   0+ -1338.90044  0.34223  7.25491 2.60638e-01  34.82   0.59528
1398  171Sm  62 109  --          --   1+[6,6,0]   1+ -1341.65248  0.31982  9.33319 1.70883e-01  36.43   0.46926
1399  172Sm  62 110  --          --          --   0+ -1346.22806  0.33121  7.96864 1.47815e-01  38.51   0.54499
1400  173Sm  62 111  --          --   1+[6,6,0]   1+ -1348.76422  0.30335 10.03024 1.08139e-01  39.18   0.43817
1401  174Sm  62 112  --          --          --   0+ -1353.07169  0.26375  8.60621 9.90881e-02  35.65   0.50677
1402  175Sm  62 113  --          --   1+[6,6,0]   1+ -1355.36648  0.28470 10.72409 7.68296e-02  40.66   0.41106
1403  176Sm  62 114  --          --          --   0+ -1359.45286  0.22854  9.02642 7.12427e-02  35.99   0.48439
1404  177Sm  62 115  RV          --   1+[6,6,0]   1+ -1361.43851  0.25759 11.31001 5.71463e-02  41.04   0.39066
1405  178Sm  62 116  --          --          --   0+ -1365.75382 -0.16857  9.15517 4.71372e-02  31.77   0.47792
1406  179Sm  62 117  --          --   1-[5,4,1]   1- -1367.81923 -0.14783 11.35440 3.84756e-02  34.74   0.38920
1407  180Sm  62 118  --          --          --   0+ -1372.08287 -0.13445  9.67169 3.62430e-02  34.63   0.45363
1408  181Sm  62 119  --          --   1-[5,4,1]   1- -1374.15655 -0.12491 11.91590 3.00686e-02  36.82   0.37159
1409  182Sm  62 120  --          --          --   0+ -1378.44725  0.00000  9.20359 3.14006e-02  37.17   0.47553
1410  183Sm  62 121  --          --   1-[5,5,0]   1- -1380.73621 -0.05964 11.77897 2.51634e-02  39.01   0.37574
1411  184Sm  62 122  --          --          --   0+ -1385.38871  0.00000  9.83751 2.38280e-02  39.47   0.44634
1412  185Sm  62 123  --          --  13+[6,0,6]  13+ -1387.55312  0.02635 12.32256 1.99931e-02  40.49   0.35980
1413  186Sm  62 124  --          --          --   0+ -1391.94963 -0.00000 10.58649 1.85422e-02  41.72   0.41617
1414  187Sm  62 125  --          --  13+[6,0,6]  13+ -1393.93356  0.02656 15.09298 1.57539e-02  42.52   0.29588
1415  188Sm  62 126  --          --          --   0+ -1397.95995 -0.00000 11.39074 1.46321e-02  43.65   0.38801
1416  189Sm  62 127  --          --   9+[6,0,4]   9+ -1397.81638 -0.01994 15.59975 1.30418e-02  47.85   0.28657
1417  156Eu  63  93  --   5-[5,3,2]   3-[5,2,1]   8+ -1269.99154  0.32809  1.63457 4.21087e+03   7.22   2.26279
1418  157Eu  63  94  --   5-[5,3,2]          --   5- -1277.55762  0.32911  1.45031 8.40677e+02   0.29   2.50780
1419  158Eu  63  95  --   5-[5,3,2]   5-[5,2,3]   0+ -1282.92629  0.33118  2.59355 3.15235e+02   5.00   1.51559
1420  159Eu  63  96  --   5-[5,3,2]          --   5- -1290.20723  0.33291  2.43614 9.37667e+01   1.20   1.60110
1421  160Eu  63  97  --   5-[5,3,2]   1-[5,2,1]   4+ -1295.34212  0.33455  3.37824 3.56875e+01   5.59   1.19927
1422  161Eu  63  98  --   5-[5,3,2]          --   5- -1302.14366  0.33676  3.49187 2.41356e+01   3.15   1.16431
1423  162Eu  63  99  SC   5+[4,1,3]   1-[5,2,1]   6- -1306.87551  0.34630  4.70664 3.02417e+01  14.25   0.88877
1424  163Eu  63 100  --   5-[5,3,2]          --   5- -1313.28138  0.33978  4.36741 9.33932e+00   6.23   0.95148
1425  164Eu  63 101  --   5-[5,3,2]   5-[5,1,2]  10+ -1317.55132  0.33438  5.44664 5.06256e+00  12.65   0.77726
1426  165Eu  63 102  --   5-[5,3,2]          --   5- -1323.51134  0.34002  5.49676 4.15643e+00  11.29   0.77072
1427  166Eu  63 103  --   5-[5,3,2]   5-[5,1,2]  10+ -1327.41409  0.34250  6.44238 2.55790e+00  12.49   0.66521
1428  167Eu  63 104  --   5-[5,3,2]          --   5- -1332.99416  0.33963  6.29206 1.77600e+00  17.76   0.67999
1429  168Eu  63 105  --   5-[5,3,2]   1+[6,6,0]   6- -1336.57686  0.34671  7.16158 1.06397e+00  24.33   0.60255
1430  169Eu  63 106  --   5-[5,3,2]          --   5- -1341.87900  0.33935  7.11562 7.95421e-01  24.46   0.60620
1431  170Eu  63 107  --   5-[5,3,2]   1+[6,6,0]   6- -1345.16144  0.33609  8.08862 4.82061e-01  29.71   0.53736
1432  171Eu  63 108  --   5-[5,3,2]          --   5- -1350.18785  0.33798  7.89183 3.92352e-01  31.39   0.54999
1433  172Eu  63 109  --   3+[4,1,1]   1+[6,6,0]   4+ -1353.21619  0.31987  8.83099 2.55259e-01  35.57   0.49454
1434  173Eu  63 110  --   3+[4,1,1]          --   3+ -1358.00176  0.31762  8.76664 2.13355e-01  37.38   0.49798
1435  174Eu  63 111  --   3+[4,1,1]   1+[6,6,0]   4+ -1360.80317  0.30694  9.49624 1.51325e-01  40.90   0.46159
1436  175Eu  63 112  --   3+[4,1,1]          --   3+ -1365.33193  0.31796  9.41992 1.33182e-01  41.81   0.46515
1437  176Eu  63 113  RV   3+[4,1,1]   1+[6,5,1]   4+ -1367.80552  0.29389 10.21225 1.01776e-01  44.59   0.43072
1438  177Eu  63 114  --   3+[4,1,1]          --   3+ -1372.13792  0.32035 10.07592 8.93640e-02  44.74   0.43627
1439  178Eu  63 115  --   3+[4,1,1]   1+[6,4,0]   4+ -1374.30159  0.33173 11.13524 6.76845e-02  46.67   0.39653
1440  179Eu  63 116  --   3+[4,2,2]          --   3+ -1378.50628 -0.17859 10.40394 6.09306e-02  32.48   0.42314
1441  180Eu  63 117  --   3+[4,2,2]   3+[6,1,1]   0+ -1380.69830 -0.17137 11.09939 4.97362e-02  33.57   0.39776
1442  181Eu  63 118  --  11-[5,0,5]          --  11- -1385.16096 -0.14073 10.96571 4.82569e-02  32.64   0.40240
1443  182Eu  63 119  --  11-[5,0,5]   1-[5,0,1]  10+ -1387.44164 -0.13050 11.37819 3.95599e-02  35.22   0.38842
1444  183Eu  63 120  --   1+[4,4,0]          --   1+ -1391.88265 -0.09611 11.17401 3.79252e-02  37.07   0.39521
1445  184Eu  63 121  --   3+[4,1,1]   1-[5,4,1]   4- -1394.32799 -0.06084 11.24506 3.32023e-02  40.62   0.39282
1446  185Eu  63 122  --   5+[4,0,2]          --   5+ -1399.04598  0.01574 11.18072 3.11875e-02  40.92   0.39499
1447  186Eu  63 123  --   5+[4,0,2]  13+[6,0,6]  18+ -1401.47920  0.02852 11.66180 2.58526e-02  41.29   0.37936
1448  187Eu  63 124  --   5+[4,0,2]          --   5+ -1406.05784  0.00772 11.89285 2.40068e-02  43.25   0.37228
1449  188Eu  63 125  --   5+[4,0,2]  13+[6,0,6]  18+ -1408.33292  0.02733 14.49968 2.01254e-02  43.12   0.30758
1450  189Eu  63 126  --   5+[4,0,2]          --   5+ -1412.54347  0.00405 12.63843 1.88470e-02  45.13   0.35115
1451  190Eu  63 127  --   1+[4,4,0]   9+[6,0,4]  10+ -1412.59756 -0.02228 14.96955 1.65381e-02  49.02   0.29824
1452  191Eu  63 128  --   5+[4,0,2]          --   5+ -1414.35652  0.00846 15.38759 1.38850e-02  50.46   0.29039
1453  192Eu  63 129  --   5+[4,0,2]   1+[6,5,1]   6+ -1414.26734  0.03287 15.74278 1.17831e-02  52.67   0.28404
1454  162Gd  64  98  --          --          --   0+ -1311.35431  0.33587  1.40397 1.45080e+03  13.65   2.57871
1455  163Gd  64  99  SC          --   1-[5,2,1]   1- -1316.37052  0.33994  3.81754 2.39516e+02  15.38   1.07470
1456  164Gd  64 100  --          --          --   0+ -1323.08440  0.33885  2.28977 1.64617e+02  16.08   1.69015
1457  165Gd  64 101  --          --   5-[5,1,2]   5- -1327.64025  0.33231  4.51062 2.51546e+01   9.13   0.92395
1458  166Gd  64 102  --          --          --   0+ -1333.86245  0.33653  3.45323 2.50372e+01  14.14   1.17596
1459  167Gd  64 103  --          --   5-[5,1,2]   5- -1338.03964  0.33774  5.59392 8.42225e+00  15.03   0.75835
1460  168Gd  64 104  --          --          --   0+ -1343.89767  0.33070  4.23636 5.78175e+00  15.90   0.97818
1461  169Gd  64 105  --          --   1+[6,6,0]   1+ -1347.69877  0.34651  6.28391 3.03670e+00  29.82   0.68081
1462  170Gd  64 106  --          --          --   0+ -1353.31775  0.32302  5.01014 1.90219e+00  20.20   0.83935
1463  171Gd  64 107  --          --   1+[6,6,0]   1+ -1356.85331  0.33379  7.12299 1.10824e+00  28.13   0.60561
1464  172Gd  64 108  --          --          --   0+ -1362.16558  0.31329  5.87352 8.17698e-01  26.56   0.72488
1465  173Gd  64 109  --          --   1+[6,6,0]   1+ -1365.44089  0.32073  7.89849 5.23041e-01  32.84   0.54955
1466  174Gd  64 110  --          --          --   0+ -1370.48061  0.30339  6.57619 4.27539e-01  33.16   0.65258
1467  175Gd  64 111  --          --   1+[6,6,0]   1+ -1373.51817  0.30779  8.60951 2.93758e-01  38.24   0.50658
1468  176Gd  64 112  --          --          --   0+ -1378.25544  0.31224  7.32795 2.54697e-01  39.43   0.58971
1469  177Gd  64 113  --          --   1+[6,5,1]   1+ -1380.99712  0.29531  9.35806 1.89864e-01  41.87   0.46807
1470  178Gd  64 114  --          --          --   0+ -1385.50314  0.32268  7.96869 1.60148e-01  43.78   0.54499
1471  179Gd  64 115  --          --   1+[6,4,0]   1+ -1387.90529  0.33494 10.21698 1.14376e-01  46.54   0.43053
1472  180Gd  64 116  --          --          --   0+ -1392.44998 -0.17878  7.89739 1.05288e-01  28.31   0.54962
1473  181Gd  64 117  --          --   3+[6,1,1]   3+ -1394.87685 -0.17216 10.30735 8.33343e-02  30.04   0.42692
1474  182Gd  64 118  --          --          --   0+ -1399.50674 -0.15107  8.51613 7.76177e-02  32.77   0.51184
1475  183Gd  64 119  --          --   1-[5,4,1]   1- -1401.98104 -0.13489 10.55494 6.24818e-02  36.49   0.41736
1476  184Gd  64 120  --          --          --   0+ -1406.49591 -0.10695  8.68291 6.06403e-02  36.96   0.50253
1477  185Gd  64 121  --          --   1-[5,5,0]   1- -1409.12430 -0.06092 10.35660 5.49731e-02  39.98   0.42499
1478  186Gd  64 122  --          --          --   0+ -1414.07511 -0.00000  8.35881 5.24330e-02  40.35   0.52094
1479  187Gd  64 123  --          --  13+[6,0,6]  13+ -1416.65998  0.02594 10.91897 4.23132e-02  41.33   0.40404
1480  188Gd  64 124  --          --          --   0+ -1421.49832 -0.00000  9.09115 3.87786e-02  42.47   0.48111
1481  189Gd  64 125  RC          --  13+[6,0,6]  13+ -1423.93746  0.02591 13.78547 3.19078e-02  43.43   0.32296
1482  190Gd  64 126  --          --          --   0+ -1428.44663 -0.00000  9.87540 2.95783e-02  44.54   0.44471
1483  191Gd  64 127  --          --   9+[6,0,4]   9+ -1428.63913 -0.02063 14.20149 2.53706e-02  49.55   0.31382
1484  192Gd  64 128  --          --          --   0+ -1430.59058 -0.00000 12.72375 2.05330e-02  51.21   0.34889
1485  193Gd  64 129  --          --   1+[6,5,1]   1+ -1430.61908  0.02803 14.73694 1.70543e-02  53.97   0.30279
1486  194Gd  64 130  --          --          --   0+ -1432.57703 -0.00000 13.10014 1.45120e-02  54.86   0.33923
1487  195Gd  64 131  --          --   3+[6,5,1]   3+ -1432.63911  0.10144 14.85790 1.14966e-02  55.02   0.30041
1488  196Gd  64 132  --          --          --   0+ -1434.71473  0.12445 13.34586 1.02224e-02  55.10   0.33321
1489  197Gd  64 133  --          --   3+[6,2,2]   3+ -1435.14567  0.14778 15.27762 8.32537e-03  55.35   0.29242
1490  198Gd  64 134  --          --          --   0+ -1437.40856  0.16658 13.68365 7.92433e-03  55.30   0.32527
1491  199Gd  64 135  --          --   1+[6,3,1]   1+ -1437.73155  0.18598 15.69927 7.02144e-03  55.20   0.28481
1492  200Gd  64 136  --          --          --   0+ -1440.13041  0.22231 14.07706 6.54056e-03  54.77   0.31650
1493  201Gd  64 137  --          --   1+[6,3,1]   1+ -1440.50468  0.24729 16.19301 5.80734e-03  54.60   0.27638
1494  202Gd  64 138  --          --          --   0+ -1442.90266  0.26719 14.55437 5.40033e-03  54.02   0.30646
1495  203Gd  64 139  --          --   1+[6,3,1]   1+ -1443.13402  0.27826 16.83616 4.82261e-03  54.62   0.26613
1496  204Gd  64 140  --          --          --   0+ -1445.46900  0.28759 15.00209 4.48430e-03  54.13   0.29761
1497  205Gd  64 141  --          --   5+[6,2,2]   5+ -1445.55663  0.29295 17.27120 3.95537e-03  54.69   0.25962
1498  206Gd  64 142  --          --          --   0+ -1447.72492  0.29885 15.62656 3.77063e-03  54.60   0.28609
1499  207Gd  64 143  --          --   5+[6,2,2]   5+ -1447.69744  0.30438 17.76561 3.35752e-03  55.20   0.25259
1500  162Tb  65  97  --   3+[4,1,1]   1-[5,2,1]   2- -1311.54746  0.33429  1.39160 2.15243e+04  74.85   2.59838
1501  163Tb  65  98  SV   3+[4,1,1]          --   3+ -1318.95707  0.33624  1.75837 7.74486e+03  98.02   2.12486
1502  164Tb  65  99  SC   3+[4,1,1]   1-[5,2,1]   2- -1324.27610  0.33932  2.75699 4.29520e+03  28.80   1.43624
1503  165Tb  65 100  SV   3+[4,1,1]          --   3+ -1331.27202  0.33892  2.62121 8.45806e+02  71.53   1.50153
1504  166Tb  65 101  --   3+[4,1,1]   5-[5,1,2]   8- -1336.10592  0.33336  3.56096 6.38803e+01  13.29   1.14405
1505  167Tb  65 102  --   3+[4,1,1]          --   3+ -1342.62917  0.33727  3.81573 6.65320e+01  24.82   1.07516
1506  168Tb  65 103  --   3+[4,1,1]   5-[5,1,2]   8- -1347.09325  0.33743  4.60971 1.71308e+01  15.53   0.90582
1507  169Tb  65 104  --   3+[4,1,1]          --   3+ -1353.18976  0.33327  4.67795 1.17152e+01  21.34   0.89375
1508  170Tb  65 105  --   3+[4,1,1]   1+[6,6,0]   4+ -1357.24267  0.34732  5.32446 5.42447e+00  34.95   0.79369
1509  171Tb  65 106  --   3+[4,1,1]          --   3+ -1363.10250  0.32935  5.52048 3.41180e+00  25.83   0.76766
1510  172Tb  65 107  --   3+[4,1,1]   1+[6,6,0]   4+ -1366.90158  0.33679  6.22317 1.83753e+00  31.92   0.68699
1511  173Tb  65 108  --   5-[5,3,2]          --   5- -1372.44419  0.30507  6.46135 1.17756e+00  18.38   0.66339
1512  174Tb  65 109  --   5-[5,3,2]   3-[5,1,2]   2+ -1375.98118  0.29798  7.16108 8.08614e-01  21.19   0.60259
1513  175Tb  65 110  --   5-[5,3,2]          --   5- -1381.26837  0.30105  7.17234 6.22068e-01  27.27   0.60170
1514  176Tb  65 111  --   5-[5,3,2]   1+[6,6,0]   6- -1384.55621  0.30810  7.82656 4.27591e-01  32.63   0.55431
1515  177Tb  65 112  --   5-[5,3,2]          --   5- -1389.52376  0.30612  7.91822 3.68457e-01  33.98   0.54826
1516  178Tb  65 113  --   5-[5,3,2]   1+[6,6,0]   6- -1392.50480  0.29969  8.69153 2.68446e-01  39.05   0.50206
1517  179Tb  65 114  --   5-[5,3,2]          --   5- -1397.20005  0.31511  8.53345 2.31303e-01  38.44   0.51086
1518  180Tb  65 115  --   3+[4,1,1]   1+[6,4,0]   4+ -1399.85527  0.34231  9.33387 1.53357e-01  52.86   0.46922
1519  181Tb  65 116  --   1+[4,4,0]          --   1+ -1404.37550 -0.18150  9.04181 1.45402e-01  28.20   0.48360
1520  182Tb  65 117  --   1+[4,4,0]   3+[6,3,1]   2+ -1407.02340 -0.17615  9.81592 1.12891e-01  29.91   0.44728
1521  183Tb  65 118  RV   1+[4,4,0]          --   1+ -1411.79161 -0.15999  9.69396 1.03621e-01  33.24   0.45263
1522  184Tb  65 119  --   1+[4,4,0]   1-[5,0,1]   0- -1414.42470 -0.14188 10.07785 8.51494e-02  36.06   0.43619
1523  185Tb  65 120  --   1+[4,4,0]          --   1+ -1419.06236 -0.11775 10.05686 7.99429e-02  39.46   0.43706
1524  186Tb  65 121  --   1+[4,4,0]   1-[5,0,1]   2- -1421.73050 -0.06736  9.93313 7.51626e-02  44.14   0.44225
1525  187Tb  65 122  --   5+[4,0,2]          --   5+ -1426.64485  0.02929 10.02303 7.08732e-02  46.78   0.43847
1526  188Tb  65 123  --   5+[4,0,2]  13+[6,0,6]  18+ -1429.54135  0.03522 10.41888 5.64302e-02  47.15   0.42256
1527  189Tb  65 124  --   5+[4,0,2]          --   5+ -1434.47857  0.01341 10.76690 5.20921e-02  49.48   0.40950
1528  190Tb  65 125  --   5+[4,0,2]  13+[6,0,6]  18+ -1437.25884  0.03121 12.80469 4.18971e-02  48.98   0.34676
1529  191Tb  65 126  --   1+[4,4,0]          --   1+ -1441.86915 -0.00460 11.46215 3.94177e-02  51.12   0.38569
1530  192Tb  65 127  --   1+[4,4,0]   9+[6,0,4]  10+ -1442.27787 -0.02520 13.39674 3.32630e-02  54.94   0.33199
1531  193Tb  65 128  --   5+[4,0,2]          --   5+ -1444.42761  0.01449 14.26754 2.66900e-02  55.74   0.31241
1532  194Tb  65 129  --   5+[4,0,2]   1+[6,5,1]   6+ -1444.70046  0.04317 14.55443 2.14369e-02  56.81   0.30646
1533  195Tb  65 130  --   5+[4,0,2]          --   5+ -1446.78729  0.05215 14.49508 1.79839e-02  56.89   0.30767
1534  196Tb  65 131  --   5+[4,0,2]   3+[6,5,1]   8+ -1447.23073  0.10298 14.65624 1.43676e-02  55.98   0.30440
1535  197Tb  65 132  --   3-[5,2,1]          --   3- -1449.53599  0.12776 14.63157 1.27255e-02  55.30   0.30490
1536  198Tb  65 133  --   3-[5,2,1]   3+[6,5,1]   6- -1450.13402  0.14841 14.80306 1.03574e-02  55.09   0.30148
1537  199Tb  65 134  --   3-[5,2,1]          --   3- -1452.56548  0.15993 14.94230 9.42842e-03  56.32   0.29876
1538  200Tb  65 135  --   7+[4,0,4]   1+[6,3,1]   8+ -1453.12154  0.19419 15.14550 8.71558e-03  55.34   0.29488
1539  201Tb  65 136  --   5-[5,3,2]          --   5- -1455.80889  0.24350 14.67742 8.00177e-03  54.80   0.30398
1540  202Tb  65 137  --   5-[5,3,2]   1+[6,3,1]   4- -1456.39844  0.25307 15.55690 7.03636e-03  55.11   0.28733
1541  203Tb  65 138  --   3+[4,1,1]          --   3+ -1458.96951  0.27960 15.00082 6.66237e-03  53.77   0.29764
1542  204Tb  65 139  --   3+[4,1,1]   1+[6,3,1]   2+ -1459.42197  0.28676 16.07882 5.93689e-03  54.50   0.27829
1543  205Tb  65 140  --   3+[4,1,1]          --   3+ -1461.97770  0.29485 15.34587 5.47347e-03  53.91   0.29116
1544  206Tb  65 141  --   3+[4,1,1]   5+[6,2,2]   8+ -1462.26874  0.29867 16.50205 4.79684e-03  54.64   0.27136
1545  207Tb  65 142  --   3+[4,1,1]          --   3+ -1464.62039  0.30346 15.93661 4.55696e-03  54.48   0.28069
1546  208Tb  65 143  --   3+[4,1,1]   5+[6,2,2]   8+ -1464.79340  0.30770 17.02598 4.03735e-03  55.20   0.26325
1547  209Tb  65 144  --   3+[4,1,1]          --   3+ -1466.85651  0.30821 16.47164 3.84296e-03  55.22   0.27185
1548  210Tb  65 145  RC   3+[4,1,1]   5+[6,2,2]   8+ -1466.78064  0.31233 17.72178 3.45663e-03  55.84   0.25320
1549  166Dy  66 100  --          --          --   0+ -1339.91285  0.33307  0.52186 1.31597e+05  27.65   6.09502
1550  167Dy  66 101  --          --   5-[5,1,2]   5- -1345.06961  0.32832  2.69980 2.19350e+02   2.52   1.46301
1551  168Dy  66 102  --          --          --   0+ -1351.85985  0.32910  1.67137 4.20539e+02   3.38   2.21984
1552  169Dy  66 103  --          --   5-[5,1,2]   5- -1356.60355  0.32898  3.86799 5.52886e+01   4.31   1.06206
1553  170Dy  66 104  --          --          --   0+ -1363.01712  0.32183  2.48198 4.07312e+01   5.38   1.57518
1554  171Dy  66 105  --          --   7-[5,1,4]   7- -1367.33270  0.31928  4.79783 8.53711e+00   5.94   0.87332
1555  172Dy  66 106  --          --          --   0+ -1373.53677  0.31378  3.37907 9.88708e+00  10.97   1.19901
1556  173Dy  66 107  --          --   1-[5,1,0]   1- -1377.62766  0.30491  5.50286 4.21453e+00  24.76   0.76993
1557  174Dy  66 108  --          --          --   0+ -1383.43013  0.30552  4.31488 3.62591e+00  20.66   0.96200
1558  175Dy  66 109  --          --   3-[5,1,2]   3- -1387.22992  0.29643  6.36257 1.80987e+00  32.60   0.67298
1559  176Dy  66 110  --          --          --   0+ -1392.72709  0.29827  5.09981 1.64814e+00  31.52   0.82579
1560  177Dy  66 111  --          --   1+[6,6,0]   1+ -1396.23081  0.31079  7.05585 1.01881e+00  39.39   0.61101
1561  178Dy  66 112  --          --          --   0+ -1401.41921  0.30528  5.87322 8.67669e-01  39.89   0.72492
1562  179Dy  66 113  --          --   1+[6,6,0]   1+ -1404.63209  0.30252  7.91716 5.80620e-01  45.42   0.54833
1563  180Dy  66 114  --          --          --   0+ -1409.54710  0.32275  6.45072 4.86640e-01  45.23   0.66440
1564  181Dy  66 115  --          --   1+[6,4,0]   1+ -1412.41258  0.33555  8.59121 3.15312e-01  48.29   0.50761
1565  182Dy  66 116  --          --          --   0+ -1417.32555 -0.18433  6.63831 2.75982e-01  23.58   0.64687
1566  183Dy  66 117  --          --   3+[6,1,1]   3+ -1420.20414 -0.17927  9.00466 2.06321e-01  25.96   0.48550
1567  184Dy  66 118  --          --          --   0+ -1425.14896 -0.16403  7.30038 1.88129e-01  30.22   0.59180
1568  185Dy  66 119  --          --   1-[5,4,1]   1- -1427.97012 -0.14371  9.25375 1.43810e-01  37.30   0.47308
1569  186Dy  66 120  --          --          --   0+ -1432.79282 -0.12019  7.55087 1.42703e-01  38.23   0.57334
1570  187Dy  66 121  --          --   1+[6,4,0]   1+ -1435.66411 -0.09990  9.47875 1.19280e-01  40.53   0.46240
1571  188Dy  66 122  --          --          --   0+ -1440.90281  0.00000  6.92613 1.38811e-01  45.96   0.62172
1572  189Dy  66 123  --          --  13+[6,0,6]  13+ -1443.92283  0.02706  9.47307 1.05332e-01  46.37   0.46267
1573  190Dy  66 124  --          --          --   0+ -1449.16560 -0.00000  7.58197 9.50903e-02  47.61   0.57112
1574  191Dy  66 125  --          --  13+[6,0,6]  13+ -1452.05233  0.02602 12.40667 7.45284e-02  48.02   0.35746
1575  192Dy  66 126  --          --          --   0+ -1456.98593 -0.00000  8.36248 6.80979e-02  49.32   0.52073
1576  193Dy  66 127  --          --   9+[6,0,4]   9+ -1457.54058 -0.02154 12.78684 5.54468e-02  54.89   0.34723
1577  194Dy  66 128  --          --          --   0+ -1459.92191 -0.00000 11.23221 4.21744e-02  56.37   0.39325
1578  195Dy  66 129  --          --   9+[6,0,4]   9+ -1460.27255 -0.02569 13.36539 3.28729e-02  58.70   0.33274
1579  196Dy  66 130  --          --          --   0+ -1462.52027 -0.00000 11.68762 2.72602e-02  59.48   0.37855
1580  197Dy  66 131  --          --   3+[6,5,1]   3+ -1462.97383  0.11017 13.53025 2.08943e-02  56.72   0.32883
1581  198Dy  66 132  --          --          --   0+ -1465.53062  0.12812 12.10978 1.81237e-02  56.38   0.36588
1582  199Dy  66 133  --          --   3+[6,5,1]   3+ -1466.35250  0.15113 13.91806 1.43996e-02  56.14   0.31999
1583  200Dy  66 134  --          --          --   0+ -1468.97792  0.16483 12.43210 1.34739e-02  56.04   0.35676
1584  201Dy  66 135  --          --   3+[6,3,1]   3+ -1469.65875  0.18017 14.61285 1.15048e-02  55.83   0.30528
1585  202Dy  66 136  --          --          --   0+ -1472.34772  0.19841 12.87779 1.06857e-02  55.83   0.34487
1586  203Dy  66 137  --          --   1+[6,3,1]   1+ -1473.03244  0.21545 14.88845 9.35425e-03  55.69   0.29981
1587  204Dy  66 138  --          --          --   0+ -1475.70293  0.25325 13.12842 8.76541e-03  54.94   0.33853
1588  205Dy  66 139  --          --   1+[6,3,1]   1+ -1476.27243  0.26460 15.36859 7.74564e-03  55.50   0.29074
1589  206Dy  66 140  --          --          --   0+ -1478.95196  0.28090 13.52808 7.09614e-03  54.65   0.32888
1590  207Dy  66 141  --          --   5+[6,2,2]   5+ -1479.40345  0.28807 15.77904 6.13675e-03  55.10   0.28341
1591  208Dy  66 142  --          --          --   0+ -1481.90694  0.29398 14.15922 5.82082e-03  55.02   0.31472
1592  209Dy  66 143  --          --   5+[6,2,2]   5+ -1482.23979  0.30068 16.30476 5.10420e-03  55.54   0.27455
1593  210Dy  66 144  --          --          --   0+ -1484.48703  0.30058 14.72619 4.83873e-03  55.64   0.30300
1594  211Dy  66 145  --          --   5+[6,2,2]   5+ -1484.56356  0.30629 17.00562 4.32720e-03  55.93   0.26356
1595  212Dy  66 146  --          --          --   0+ -1486.69497  0.30363 15.29551 4.06330e-03  56.23   0.29208
1596  213Dy  66 147  --          --   1+[6,2,0]   1+ -1486.68209  0.30381 17.35993 3.67515e-03  56.63   0.25833
1597  167Ho  67 100  SV   1+[4,1,1]          --   1+ -1346.86984  0.32639  1.49579 2.04265e+05  85.43   2.44216
1598  168Ho  67 101  --   1+[4,1,1]   5-[5,1,2]   4- -1352.36886  0.32424  2.21873 4.18375e+02   0.67   1.73721
1599  169Ho  67 102  SV   1+[4,1,1]          --   1+ -1359.42934  0.32301  2.52432 8.71577e+02   3.32   1.55200
1600  170Ho  67 103  --   1+[4,1,1]   5-[5,1,2]   4- -1364.46974  0.32374  3.51171 1.06507e+02   1.51   1.15841
1601  171Ho  67 104  --   1+[4,1,1]          --   1+ -1371.22420  0.31678  3.26087 6.72037e+01   3.83   1.23771
1602  172Ho  67 105  SC   1+[4,1,1]   7-[5,1,4]   8- -1375.84740  0.31564  4.38300 1.02868e+01   2.78   0.94841
1603  173Ho  67 106  RV   1+[4,1,1]          --   1+ -1382.32318  0.30991  4.15905 1.60313e+01   8.30   0.99465
1604  174Ho  67 107  --   1+[4,1,1]   1-[5,1,0]   0- -1386.71820  0.30345  5.04131 8.44812e+00   7.07   0.83459
1605  175Ho  67 108  --   1+[4,1,1]          --   1+ -1392.77090  0.30289  5.04227 6.10736e+00  17.85   0.83444
1606  176Ho  67 109  --   1+[4,1,1]   3-[5,1,2]   4- -1396.85691  0.29623  5.88888 3.84584e+00  14.84   0.72313
1607  177Ho  67 110  --   1+[4,1,1]          --   1+ -1402.58485  0.29675  5.77445 2.74243e+00  31.15   0.73640
1608  178Ho  67 111  --   1+[4,1,1]   9+[6,2,4]   8+ -1406.31835  0.28948  6.76669 1.49880e+00  41.10   0.63540
1609  179Ho  67 112  --   1+[4,1,1]          --   1+ -1411.74042  0.30018  6.53901 1.39947e+00  39.92   0.65604
1610  180Ho  67 113  --   1+[4,1,1]   1+[6,6,0]   0+ -1415.20454  0.30418  7.45136 9.18517e-01  46.02   0.58053
1611  181Ho  67 114  --   1+[4,1,1]          --   1+ -1420.28589  0.31759  7.22291 7.89108e-01  42.81   0.59775
1612  182Ho  67 115  --   1+[4,1,1]   1+[6,6,0]   0+ -1423.36087  0.33120  8.25861 5.05257e-01  45.56   0.52691
1613  183Ho  67 116  --   1+[4,2,0]          --   1+ -1428.32896 -0.19073  7.57248 3.72870e-01  28.19   0.57180
1614  184Ho  67 117  --   1+[4,2,0]   3+[6,1,1]   4+ -1431.43686 -0.18635  8.35111 2.73518e-01  30.43   0.52140
1615  185Ho  67 118  --   1+[4,2,0]          --   1+ -1436.50949 -0.17658  8.35430 2.46761e-01  34.41   0.52121
1616  186Ho  67 119  --   1+[4,2,0]   3-[5,4,1]   4- -1439.43878 -0.15712  8.86581 1.81622e-01  42.40   0.49270
1617  187Ho  67 120  --   9-[5,1,4]          --   9- -1444.37494 -0.13217  8.95275 1.93951e-01  37.00   0.48816
1618  188Ho  67 121  --   9-[5,1,4]   1+[6,4,0]  10- -1447.41334 -0.10905  9.22194 1.64445e-01  40.72   0.47463
1619  189Ho  67 122  --  11-[5,0,5]          --  11- -1452.59971 -0.03853  8.93057 2.04151e-01  47.75   0.48931
1620  190Ho  67 123  --  11-[5,0,5]   1-[5,0,1]  12+ -1455.95223 -0.05344  9.39905 1.49965e-01  48.61   0.46613
1621  191Ho  67 124  --  11-[5,0,5]          --  11- -1461.27722 -0.01470  9.44647 1.41699e-01  51.31   0.46391
1622  192Ho  67 125  --   1-[5,3,0]  13+[6,0,6]  14- -1464.35437  0.03109 11.83253 1.07946e-01  51.45   0.37410
1623  193Ho  67 126  --  11-[5,0,5]          --  11- -1469.46510 -0.00855 10.24433 9.92814e-02  53.36   0.42943
1624  194Ho  67 127  --  11-[5,0,5]   9+[6,0,4]  20- -1470.29547 -0.02806 12.23993 8.42185e-02  54.43   0.36214
1625  195Ho  67 128  --  11-[5,0,5]          --  11- -1472.78450 -0.01774 13.12313 6.08641e-02  56.78   0.33866
1626  196Ho  67 129  --  11-[5,0,5]   9+[6,0,4]  20- -1473.43216 -0.03724 13.27485 5.28323e-02  50.70   0.33493
1627  197Ho  67 130  --  11-[5,0,5]          --  11- -1475.85300 -0.04056 13.36340 3.53811e-02  59.95   0.33279
1628  198Ho  67 131  --   5+[4,0,2]   3+[6,5,1]   8+ -1476.79429  0.11501 13.30268 2.69255e-02  58.30   0.33425
1629  199Ho  67 132  --   5+[4,0,2]          --   5+ -1479.55007  0.12849 13.31514 2.31633e-02  57.50   0.33395
1630  200Ho  67 133  RV   5+[4,0,2]   3+[6,5,1]   8+ -1480.54247  0.14676 13.58711 1.81958e-02  56.69   0.32750
1631  201Ho  67 134  --   5-[5,3,2]          --   5- -1483.33588  0.16943 13.63114 1.72931e-02  56.31   0.32648
1632  202Ho  67 135  --   5-[5,3,2]   3+[6,3,1]   8- -1484.23151  0.18223 14.04334 1.42548e-02  56.85   0.31723
1633  203Ho  67 136  --   5-[5,3,2]          --   5- -1487.08882  0.19507 13.89842 1.31667e-02  56.49   0.32042
1634  204Ho  67 137  --   5-[5,3,2]   1+[6,3,1]   4- -1487.93088  0.20578 14.33205 1.13542e-02  56.38   0.31106
1635  205Ho  67 138  --   7+[4,0,4]          --   7+ -1490.76487  0.23243 14.10145 1.07961e-02  55.77   0.31597
1636  206Ho  67 139  --   7+[4,0,4]   1+[6,3,1]   8+ -1491.50864  0.24098 14.90291 9.46955e-03  56.27   0.29953
1637  207Ho  67 140  --   1+[4,1,1]          --   1+ -1494.32540  0.27865 14.41585 8.62069e-03  55.27   0.30931
1638  208Ho  67 141  --   1+[4,1,1]   5+[6,2,2]   4+ -1494.96254  0.28523 15.38278 7.39473e-03  55.78   0.29048
1639  209Ho  67 142  --   1+[4,1,1]          --   1+ -1497.63353  0.28883 14.98019 7.00082e-03  55.78   0.29803
1640  210Ho  67 143  --   1+[4,1,1]   5+[6,2,2]   4+ -1498.11057  0.29525 15.96603 6.12659e-03  56.23   0.28019
1641  211Ho  67 144  --   1+[4,1,1]          --   1+ -1500.57155  0.29436 15.49487 5.75298e-03  56.44   0.28844
1642  212Ho  67 145  --   1+[4,1,1]   1+[6,2,0]   0+ -1500.80756  0.29526 16.52785 5.18049e-03  56.76   0.27095
1643  213Ho  67 146  --   1+[4,1,1]          --   1+ -1503.15727  0.29686 16.08422 4.77843e-03  57.06   0.27820
1644  214Ho  67 147  --   1+[4,1,1]   1+[6,2,0]   0+ -1503.33467  0.29755 16.98481 4.29496e-03  57.48   0.26387
1645  215Ho  67 148  --   1+[4,1,1]          --   1+ -1505.39963  0.29784 16.63047 4.00860e-03  57.59   0.26933
1646  216Ho  67 149  --   1+[4,1,1]   1+[6,2,0]   0+ -1505.43779  0.29860 17.53965 3.60019e-03  58.05   0.25576
1647  217Ho  67 150  --   1+[4,1,1]          --   1+ -1507.35914  0.29821 17.09360 3.40530e-03  58.04   0.26224
1648  218Ho  67 151  --   1+[4,1,1]   3+[6,2,2]   4+ -1507.18588  0.29880 18.09881 3.08608e-03  58.55   0.24807
1649  172Er  68 104  --          --          --   0+ -1379.85342  0.31428  0.93378 1.98163e+03   0.68   3.66165
1650  173Er  68 105  SC          --   7-[5,1,4]   7- -1384.75970  0.31386  3.33178 1.51565e+02   2.68   1.21419
1651  174Er  68 106  --          --          --   0+ -1391.52590  0.30661  1.91157 1.52362e+02   3.81   1.97698
1652  175Er  68 107  --          --   1-[5,1,0]   1- -1396.20912  0.30054  3.96606 4.22671e+01  28.51   1.03833
1653  176Er  68 108  --          --          --   0+ -1402.51143  0.29888  2.89718 3.85822e+01  14.06   1.37471
1654  177Er  68 109  --          --   3-[5,1,2]   3- -1406.89088  0.29295  4.85272 1.31971e+01  38.33   0.86427
1655  178Er  68 110  --          --          --   0+ -1412.83870  0.29122  3.71738 1.30120e+01  29.40   1.10073
1656  179Er  68 111  --          --   9+[6,2,4]   9+ -1416.85341  0.28404  5.84559 5.70666e+00  39.79   0.72809
1657  180Er  68 112  --          --          --   0+ -1422.44967  0.28942  4.48648 5.24913e+00  41.29   0.92848
1658  181Er  68 113  --          --   1+[6,6,0]   1+ -1426.10309  0.30268  6.45449 2.82655e+00  52.05   0.66404
1659  182Er  68 114  --          --          --   0+ -1431.35029  0.31194  5.20373 2.42545e+00  49.99   0.81062
1660  183Er  68 115  --          --   1+[6,6,0]   1+ -1434.62790  0.32931  7.22692 1.30232e+00  55.40   0.59744
1661  184Er  68 116  --          --          --   0+ -1440.27061 -0.18678  5.22046 9.07523e-01  17.69   0.80823
1662  185Er  68 117  --          --   3+[6,1,1]   3+ -1443.61012 -0.18243  7.54405 6.27852e-01  21.10   0.57382
1663  186Er  68 118  --          --          --   0+ -1448.90507 -0.17085  5.91706 5.52951e-01  27.52   0.71994
1664  187Er  68 119  --          --   3-[5,4,1]   3- -1452.10461 -0.15168  7.90332 3.66138e-01  40.53   0.54924
1665  188Er  68 120  --          --          --   0+ -1457.26624 -0.12836  6.28845 3.91811e-01  41.07   0.68036
1666  189Er  68 121  --          --   1+[6,4,0]   1+ -1460.53693 -0.10651  8.13214 3.22855e-01  45.05   0.53465
1667  190Er  68 122  --          --          --   0+ -1465.97826  0.00000  5.72706 4.59242e-01  58.95   0.74203
1668  191Er  68 123  --          --  13+[6,0,6]  13+ -1469.41091  0.02918  8.16756 3.15652e-01  57.51   0.53246
1669  192Er  68 124  --          --          --   0+ -1475.08039 -0.00000  6.29970 2.80334e-01  59.05   0.67923
1670  193Er  68 125  RC          --  13+[6,0,6]  13+ -1478.34389  0.02647 11.11454 2.01852e-01  58.29   0.39724
1671  194Er  68 126  --          --          --   0+ -1483.69796 -0.00000  7.07278 1.81851e-01  59.28   0.60964
1672  195Er  68 127  --          --   9+[6,0,4]   9+ -1484.62603 -0.02228 11.60221 1.36963e-01  64.71   0.38123
1673  196Er  68 128  --          --          --   0+ -1487.41002 -0.00000 10.00021 9.57515e-02  64.44   0.43942
1674  197Er  68 129  --          --   9+[6,0,4]   9+ -1488.11592 -0.02933 12.17006 6.88381e-02  64.86   0.36414
1675  198Er  68 130  --          --          --   0+ -1490.73436 -0.00000 10.47867 5.53661e-02  65.69   0.42026
1676  199Er  68 131  --          --   3+[6,5,1]   3+ -1491.76115  0.11015 12.22031 4.11902e-02  59.22   0.36270
1677  200Er  68 132  --          --          --   0+ -1494.60102  0.12913 10.87244 3.51385e-02  58.50   0.40570
1678  201Er  68 133  --          --   3+[6,5,1]   3+ -1495.82948  0.14953 12.71074 2.68835e-02  57.33   0.34923
1679  202Er  68 134  --          --          --   0+ -1498.81450  0.16142 11.27070 2.48022e-02  57.39   0.39197
1680  203Er  68 135  --          --   3+[6,3,1]   3+ -1499.85317  0.17541 13.40225 2.04848e-02  56.64   0.33186
1681  204Er  68 136  --          --          --   0+ -1502.85777  0.18808 11.66036 1.86889e-02  56.89   0.37940
1682  205Er  68 137  --          --   1+[6,3,1]   1+ -1503.83498  0.20069 13.67587 1.58708e-02  56.50   0.32545
1683  206Er  68 138  --          --          --   0+ -1506.75334  0.21476 12.10379 1.46457e-02  56.55   0.36605
1684  207Er  68 139  --          --   1+[6,3,1]   1+ -1507.63367  0.22639 14.19650 1.25953e-02  56.78   0.31392
1685  208Er  68 140  --          --          --   0+ -1510.49249  0.24324 12.43497 1.17222e-02  56.41   0.35668
1686  209Er  68 141  --          --   5+[6,2,2]   5+ -1511.24348  0.25442 14.58780 1.00179e-02  56.66   0.30578
1687  210Er  68 142  --          --          --   0+ -1514.04703  0.27007 12.87617 9.44200e-03  56.45   0.34491
1688  211Er  68 143  --          --   5+[6,2,2]   5+ -1514.71207  0.28299 14.96908 8.17133e-03  56.44   0.29825
1689  212Er  68 144  --          --          --   0+ -1517.32672  0.28667 13.37242 7.64757e-03  56.68   0.33257
1690  213Er  68 145  --          --   5+[6,2,2]   5+ -1517.75925  0.29556 15.62859 6.72833e-03  56.51   0.28605
1691  214Er  68 146  --          --          --   0+ -1520.26049  0.29321 13.92893 6.26577e-03  57.05   0.31975
1692  215Er  68 147  --          --   1+[6,2,0]   1+ -1520.58614  0.29431 16.03804 5.59175e-03  57.32   0.27897
1693  216Er  68 148  --          --          --   0+ -1522.85246  0.29523 14.53436 5.20113e-03  57.43   0.30687
1694  217Er  68 149  --          --   1+[6,2,0]   1+ -1523.06125  0.29601 16.57138 4.62952e-03  57.77   0.27026
1695  218Er  68 150  --          --          --   0+ -1525.13374  0.29565 15.05544 4.37373e-03  57.82   0.29659
1696  219Er  68 151  --          --   3+[6,2,2]   3+ -1525.13721  0.29612 17.16300 3.92738e-03  58.22   0.26121
1697  220Er  68 152  --          --          --   0+ -1527.09757  0.29552 15.51806 3.72117e-03  58.25   0.28803
1698  221Er  68 153  --          --   1-[7,7,0]   1- -1526.95227  0.31700 17.42676 3.36191e-03  57.63   0.25737
1699  172Tm  69 103  --   7-[5,2,3]   7+[6,3,3]  14- -1379.63519  0.31505  1.07524 4.27932e+03   0.02   3.24261
1700  173Tm  69 104  --   7-[5,2,3]          --   7- -1387.01943  0.30986  1.09596 1.30703e+03   0.44   3.18982
1701  174Tm  69 105  --   7-[5,2,3]   7-[5,1,4]   0+ -1392.23187  0.31075  1.84123 4.03938e+02   2.57   2.04207
1702  175Tm  69 106  --   7-[5,2,3]          --   7- -1399.30087  0.30402  2.10091 1.46893e+02   0.75   1.82162
1703  176Tm  69 107  --   7-[5,2,3]   1-[5,1,0]   8+ -1404.29395  0.29951  2.60219 6.50961e+01   0.12   1.51117
1704  177Tm  69 108  --   7-[5,2,3]          --   7- -1410.85743  0.29748  3.09965 5.00765e+01   1.43   1.29483
1705  178Tm  69 109  --   7-[5,2,3]   3-[5,1,2]   4+ -1415.53457  0.29297  3.73686 2.69845e+01   4.71   1.09557
1706  179Tm  69 110  --   7-[5,2,3]          --   7- -1421.72812  0.29085  3.93463 2.38759e+01   3.71   1.04582
1707  180Tm  69 111  --   7-[5,2,3]   9+[6,2,4]  16- -1426.01580  0.28516  4.64889 1.32486e+01   4.51   0.89885
1708  181Tm  69 112  --   7-[5,2,3]          --   7- -1431.83550  0.28825  4.69723 1.18163e+01  11.54   0.89040
1709  182Tm  69 113  --   7-[5,2,3]   1+[6,6,0]   8- -1435.69553  0.30252  5.04871 6.16857e+00  34.17   0.83346
1710  183Tm  69 114  --   7-[5,2,3]          --   7- -1441.11702  0.30451  5.47833 5.39924e+00  29.84   0.77311
1711  184Tm  69 115  --   7-[5,2,3]   1+[6,5,1]   8- -1444.58831  0.30824  5.93307 3.02689e+00  42.76   0.71814
1712  185Tm  69 116  RV   7-[5,2,3]          --   7- -1450.33484 -0.19096  6.02132 1.32618e+00  11.96   0.70837
1713  186Tm  69 117  --   7-[5,2,3]   3+[6,2,2]   4- -1453.90965 -0.18716  6.92658 9.11211e-01  15.44   0.62168
1714  187Tm  69 118  --   7-[5,2,3]          --   7- -1459.36161 -0.17952  6.86928 7.89801e-01  22.55   0.62653
1715  188Tm  69 119  --   7-[5,2,3]   3-[5,4,1]  10+ -1462.68670 -0.15965  7.41626 4.88976e-01  40.65   0.58311
1716  189Tm  69 120  --   7-[5,2,3]          --   7- -1467.96096 -0.14042  7.70174 5.33859e-01  40.55   0.56276
1717  190Tm  69 121  --   7-[5,2,3]   1+[6,4,0]   8- -1471.38648 -0.11357  7.99103 4.55606e-01  46.12   0.54355
1718  191Tm  69 122  --  11-[5,0,5]          --  11- -1476.83014 -0.02698  7.53711 7.46271e-01  63.11   0.57432
1719  192Tm  69 123  --  11-[5,0,5]   1-[5,0,1]  12+ -1480.61463 -0.04974  8.08785 4.75514e-01  60.90   0.53741
1720  193Tm  69 124  --  11-[5,0,5]          --  11- -1486.33416 -0.00903  8.03516 4.46934e-01  64.74   0.54073
1721  194Tm  69 125  --   1-[5,3,0]  13+[6,0,6]  14- -1489.82531  0.02943 10.64114 3.13441e-01  63.22   0.41413
1722  195Tm  69 126  --  11-[5,0,5]          --  11- -1495.38892 -0.00498  8.77493 2.81385e-01  65.14   0.49754
1723  196Tm  69 127  --  11-[5,0,5]   9+[6,0,4]  20- -1496.51687 -0.02471 11.11134 2.26191e-01  65.57   0.39735
1724  197Tm  69 128  --  11-[5,0,5]          --  11- -1499.46391 -0.01072 11.76771 1.41847e-01  66.92   0.37608
1725  198Tm  69 129  --  11-[5,0,5]   9+[6,0,4]  20- -1500.41896 -0.03229 12.02616 1.15094e-01  60.46   0.36832
1726  199Tm  69 130  --   1+[4,1,1]          --   1+ -1503.22137  0.06018 12.13397 7.35598e-02  65.51   0.36518
1727  200Tm  69 131  --   5-[5,3,2]   3+[6,5,1]   8- -1504.56946  0.11630 12.11261 6.20419e-02  56.21   0.36579
1728  201Tm  69 132  --   5+[4,0,2]          --   5+ -1507.72527  0.13414 11.98385 4.62005e-02  61.09   0.36957
1729  202Tm  69 133  --   5+[4,0,2]   3+[6,5,1]   8+ -1509.17376  0.15048 12.17824 3.54732e-02  58.79   0.36390
1730  203Tm  69 134  --   5+[4,0,2]          --   5+ -1512.31546  0.16134 12.33783 3.24515e-02  58.71   0.35938
1731  204Tm  69 135  --   5+[4,0,2]   3+[6,3,1]   8+ -1513.55428  0.17256 12.99680 2.75224e-02  56.06   0.34183
1732  205Tm  69 136  --   1+[4,1,1]          --   1+ -1516.71693  0.18729 12.72737 2.40705e-02  57.58   0.34879
1733  206Tm  69 137  --   1+[4,1,1]   1+[6,3,1]   2+ -1517.89279  0.19894 13.22155 2.03594e-02  57.19   0.33623
1734  207Tm  69 138  --   1+[4,1,1]          --   1+ -1520.97728  0.21060 13.06781 1.85057e-02  57.17   0.34004
1735  208Tm  69 139  --   1+[4,1,1]   1+[6,3,1]   2+ -1522.04423  0.22052 13.71532 1.57917e-02  57.49   0.32455
1736  209Tm  69 140  --   1+[4,1,1]          --   1+ -1525.05523  0.23256 13.31201 1.45982e-02  57.08   0.33403
1737  210Tm  69 141  --   1+[4,1,1]   5+[6,2,2]   4+ -1525.95608  0.24071 14.15385 1.23795e-02  57.33   0.31484
1738  211Tm  69 142  --   1+[4,1,1]          --   1+ -1528.90806  0.25244 13.67490 1.16980e-02  57.23   0.32548
1739  212Tm  69 143  --   1+[4,1,1]   5+[6,2,2]   4+ -1529.70900  0.26339 14.56440 1.01047e-02  57.20   0.30626
1740  213Tm  69 144  RV   1+[4,1,1]          --   1+ -1532.49422  0.26995 14.07837 9.47929e-03  57.42   0.31647
1741  214Tm  69 145  --   1+[4,1,1]   5+[6,2,2]   4+ -1533.08862  0.28312 15.16655 8.29786e-03  57.10   0.29449
1742  215Tm  69 146  --   7-[5,2,3]          --   7- -1535.77940  0.28374 14.53949 7.61734e-03  58.03   0.30677
1743  216Tm  69 147  --   7-[5,2,3]   1+[6,2,0]   8- -1536.29061  0.28659 15.53791 6.74253e-03  58.27   0.28767
1744  217Tm  69 148  --   7-[5,2,3]          --   7- -1538.74685  0.28785 15.07414 6.23256e-03  58.40   0.29624
1745  218Tm  69 149  --   7-[5,2,3]   1+[6,2,0]   8- -1539.14063  0.28966 16.03465 5.51514e-03  58.73   0.27903
1746  219Tm  69 150  --   7-[5,2,3]          --   7- -1541.39243  0.28892 15.54140 5.17712e-03  58.86   0.28761
1747  220Tm  69 151  --   7-[5,2,3]   3+[6,2,2]   4- -1541.58249  0.28990 16.60193 4.64298e-03  59.19   0.26978
1748  221Tm  69 152  --   7-[5,2,3]          --   7- -1543.73951  0.28840 15.95469 4.36627e-03  59.42   0.28039
1749  222Tm  69 153  --   7-[5,2,3]   7+[6,1,3]  14- -1543.75126  0.28484 17.08045 3.90638e-03  60.22   0.26243
1750  223Tm  69 154  --   7-[5,2,3]          --   7- -1545.74755  0.28690 16.46943 3.72546e-03  60.01   0.27188
1751  224Tm  69 155  --   7-[5,2,3]   7+[6,1,3]  14- -1545.62046  0.28731 17.57716 3.35334e-03  60.55   0.25523
1752  180Yb  70 110  --          --          --   0+ -1430.73809  0.28737  1.79140 3.70784e+03  42.19   2.09103
1753  181Yb  70 111  SV          --   9+[6,2,4]   9+ -1435.30576  0.28145  4.00975 4.20530e+02  47.11   1.02811
1754  182Yb  70 112  --          --          --   0+ -1441.32560  0.28266  2.63277 2.35687e+02  52.56   1.49573
1755  183Yb  70 113  --          --   1+[6,6,0]   1+ -1445.32625  0.30159  4.54384 2.76922e+01  86.95   0.91779
1756  184Yb  70 114  --          --          --   0+ -1450.97231 -0.19542  3.02539 9.79270e+00   7.55   1.32299
1757  185Yb  70 115  --          --   5+[6,2,2]   5+ -1455.07801 -0.19052  5.30319 5.17911e+00   9.79   0.79662
1758  186Yb  70 116  --          --          --   0+ -1461.14078 -0.18550  3.77210 4.43120e+00  13.88   1.08635
1759  187Yb  70 117  --          --   3+[6,2,2]   3+ -1464.95830 -0.18108  6.05234 2.70774e+00  18.94   0.70499
1760  188Yb  70 118  --          --          --   0+ -1470.66656 -0.16917  4.52070 2.25980e+00  28.55   0.92207
1761  189Yb  70 119  --          --   3-[5,4,1]   3- -1474.30942 -0.14969  6.51994 1.20254e+00  46.58   0.65783
1762  190Yb  70 120  --          --          --   0+ -1479.89594 -0.12790  5.00253 1.38712e+00  46.12   0.84052
1763  191Yb  70 121  --          --   1+[6,4,0]   1+ -1483.62448 -0.10786  6.83779 1.07769e+00  51.36   0.62923
1764  192Yb  70 122  --          --          --   0+ -1489.27022 -0.00000  4.57311 1.91922e+00  81.77   0.91243
1765  193Yb  70 123  --          --   1-[5,5,0]   1- -1493.17889 -0.05280  6.85176 9.69860e-01  72.35   0.62803
1766  194Yb  70 124  --          --          --   0+ -1499.22508 -0.00000  5.16934 1.00079e+00  78.36   0.81558
1767  195Yb  70 125  SC          --  13+[6,0,6]  13+ -1502.88453  0.02684  9.94013 6.43827e-01  74.91   0.44195
1768  196Yb  70 126  --          --          --   0+ -1508.70610 -0.00000  5.82954 5.70573e-01  75.55   0.72995
1769  197Yb  70 127  SC          --   9+[6,0,4]   9+ -1509.94628 -0.02267 10.41934 3.78737e-01  78.85   0.42254
1770  198Yb  70 128  --          --          --   0+ -1513.13835 -0.00000  8.81224 2.41612e-01  75.05   0.49554
1771  199Yb  70 129  --          --   9+[6,0,4]   9+ -1514.25037 -0.03257 10.95107 1.57170e-01  72.12   0.40291
1772  200Yb  70 130  --          --          --   0+ -1517.26198 -0.00000  9.31146 1.22885e-01  73.09   0.47030
1773  201Yb  70 131  --          --   1+[6,5,1]   1+ -1518.60403  0.10791 11.16266 8.86397e-02  64.51   0.39560
1774  202Yb  70 132  --          --          --   0+ -1521.92128  0.12665  9.63947 7.53142e-02  62.23   0.45507
1775  203Yb  70 133  --          --   3+[6,5,1]   3+ -1523.51903  0.14568 11.47780 5.51418e-02  59.72   0.38519
1776  204Yb  70 134  --          --          --   0+ -1526.85155  0.15625 10.08050 4.99813e-02  59.94   0.43608
1777  205Yb  70 135  --          --   3+[6,3,1]   3+ -1528.25458  0.16922 12.20004 3.91996e-02  58.71   0.36328
1778  206Yb  70 136  --          --          --   0+ -1531.57730  0.17936 10.48501 3.55017e-02  58.82   0.42002
1779  207Yb  70 137  --          --   1+[6,3,1]   1+ -1532.87463  0.19074 12.52969 2.91118e-02  58.07   0.35408
1780  208Yb  70 138  --          --          --   0+ -1536.10248  0.20054 10.97571 2.64021e-02  58.21   0.40205
1781  209Yb  70 139  --          --   1+[6,3,1]   1+ -1537.30544  0.21061 13.03295 2.19830e-02  58.11   0.34092
1782  210Yb  70 140  --          --          --   0+ -1540.42826  0.22068 11.35925 2.02036e-02  57.91   0.38904
1783  211Yb  70 141  --          --   5+[6,2,2]   5+ -1541.47972  0.22953 13.46272 1.69151e-02  57.67   0.33042
1784  212Yb  70 142  --          --          --   0+ -1544.55042  0.23986 11.77404 1.57971e-02  57.90   0.37589
1785  213Yb  70 143  --          --   5+[6,2,2]   5+ -1545.50193  0.25279 13.85516 1.35079e-02  57.42   0.32139
1786  214Yb  70 144  --          --          --   0+ -1548.43317  0.25740 12.19600 1.25257e-02  57.99   0.36339
1787  215Yb  70 145  --          --   5+[6,2,2]   5+ -1549.20033  0.27417 14.41396 1.08925e-02  57.07   0.30935
1788  216Yb  70 146  --          --          --   0+ -1552.02636  0.27098 12.65867 1.00418e-02  58.08   0.35061
1789  217Yb  70 147  RV          --   1+[6,2,0]   1+ -1552.66949  0.27446 14.79743 8.84495e-03  58.19   0.30159
1790  218Yb  70 148  --          --          --   0+ -1555.30766  0.27859 13.24161 8.16457e-03  58.20   0.33574
1791  219Yb  70 149  --          --   1+[6,2,0]   1+ -1555.87004  0.28185 15.25003 7.17293e-03  58.35   0.29293
1792  220Yb  70 150  --          --          --   0+ -1558.26174  0.28197 13.75574 6.74095e-03  58.45   0.32363
1793  221Yb  70 151  --          --   1+[6,2,0]   1+ -1558.64279  0.28460 15.86231 5.93593e-03  58.72   0.28197
1794  222Yb  70 152  --          --          --   0+ -1560.92968  0.28253 14.19437 5.65000e-03  58.89   0.31397
1795  223Yb  70 153  --          --   7+[6,1,3]   7+ -1561.10191  0.27858 16.32537 5.01417e-03  59.73   0.27421
1796  224Yb  70 154  --          --          --   0+ -1563.25076  0.28103 14.73547 4.77569e-03  59.48   0.30282
1797  225Yb  70 155  --          --   7+[6,1,3]   7+ -1563.30019  0.28156 16.81887 4.26494e-03  60.02   0.26640
1798  226Yb  70 156  --          --          --   0+ -1565.22951  0.27755 15.23545 4.06781e-03  60.11   0.29320
1799  227Yb  70 157  --          --   1-[7,7,0]   1- -1565.06703  0.30196 17.12794 3.69148e-03  59.28   0.26173
1800  180Lu  71 109  SC   7+[4,0,4]   1-[5,1,0]   6- -1431.27196  0.27661  2.70690 5.50759e+04  46.88   1.45964
1801  181Lu  71 110  SV   7+[4,0,4]          --   7+ -1437.95423  0.27200  2.86763 2.50668e+04  54.53   1.38722
1802  182Lu  71 111  SV   9-[5,1,4]   9+[6,2,4]  18- -1442.81893  0.27522  3.59285 9.34921e+03  68.83   1.13493
1803  183Lu  71 112  SV   7+[4,0,4]          --   7+ -1449.08104  0.26416  3.64203 5.66336e+02  32.48   1.12117
1804  184Lu  71 113  SV   7+[4,0,4]   7-[5,0,3]   0- -1453.39168  0.25120  4.23934 6.70879e+01  13.73   0.97755
1805  185Lu  71 114  --   5-[5,1,2]          --   5- -1459.48710 -0.19751  3.79303 1.85751e+01   5.45   1.08095
1806  186Lu  71 115  --   5-[5,1,2]   5+[6,2,2]  10- -1463.83034 -0.19233  4.75575 9.47649e+00   7.71   0.88038
1807  187Lu  71 116  --   5-[5,1,2]          --   5- -1470.09249 -0.18780  4.63572 7.99310e+00  11.75   0.90118
1808  188Lu  71 117  --   5-[5,1,2]   3+[6,2,2]   2- -1474.13960 -0.18326  5.53546 4.77505e+00  17.17   0.76575
1809  189Lu  71 118  --   5-[5,1,2]          --   5- -1480.02115 -0.17269  5.57204 3.79465e+00  28.35   0.76110
1810  190Lu  71 119  --   5-[5,1,2]   3-[5,4,1]   8+ -1483.86105 -0.15182  6.18040 1.95345e+00  50.90   0.69141
1811  191Lu  71 120  --   3+[4,0,2]          --   3+ -1489.70149 -0.12382  6.29808 2.43554e+00  48.26   0.67939
1812  192Lu  71 121  --   3+[4,0,2]   1+[6,3,1]   4+ -1493.64512 -0.10888  6.62896 1.54128e+00  58.05   0.64773
1813  193Lu  71 122  --   3+[4,0,2]          --   3+ -1499.44951 -0.08981  6.76761 1.51445e+00  67.04   0.63532
1814  194Lu  71 123  --   3+[4,0,2]   1-[5,0,1]   2- -1503.58574 -0.05439  6.88399 1.33266e+00  81.92   0.62527
1815  195Lu  71 124  --  11-[5,0,5]          --  11- -1509.66422 -0.00271  6.79069 1.65916e+00  83.22   0.63330
1816  196Lu  71 125  SC   1+[4,1,1]  13+[6,0,6]  12+ -1513.59058  0.02980  9.36754 8.90350e-01  84.65   0.46762
1817  197Lu  71 126  --  11-[5,0,5]          --  11- -1519.58014 -0.00139  7.40162 9.16998e-01  81.55   0.58419
1818  198Lu  71 127  SV   3+[4,0,2]   9+[6,0,4]   6+ -1521.00483 -0.02473  9.93467 5.24264e-01  85.61   0.44218
1819  199Lu  71 128  --  11-[5,0,5]          --  11- -1524.39700 -0.00323 10.42979 3.49413e-01  79.41   0.42214
1820  200Lu  71 129  --   3+[4,0,2]   9+[6,0,4]   6+ -1525.72367 -0.03780 10.84386 2.18165e-01  75.38   0.40672
1821  201Lu  71 130  --   1+[4,1,1]          --   1+ -1528.96433  0.05303 10.87050 1.73470e-01  73.55   0.40577
1822  202Lu  71 131  --   1+[4,1,1]   3+[6,5,1]   2+ -1530.65970  0.11164 10.79668 1.28820e-01  66.31   0.40842
1823  203Lu  71 132  --   1+[4,1,1]          --   1+ -1534.19905  0.12597 10.76260 1.06265e-01  64.21   0.40966
1824  204Lu  71 133  --   1+[4,1,1]   3+[6,5,1]   2+ -1535.99048  0.14405 10.91513 7.77260e-02  61.03   0.40418
1825  205Lu  71 134  --   1+[4,1,1]          --   1+ -1539.47769  0.15530 11.07571 6.98092e-02  61.22   0.39857
1826  206Lu  71 135  --   1+[4,1,1]   3+[6,3,1]   2+ -1541.07410  0.16734 11.67897 5.40650e-02  59.92   0.37882
1827  207Lu  71 136  --   5+[4,0,2]          --   5+ -1544.60421  0.17893 11.33199 4.71461e-02  61.03   0.38994
1828  208Lu  71 137  --   5+[4,0,2]   1+[6,3,1]   4+ -1546.08292  0.18826 12.09331 3.81502e-02  59.73   0.36636
1829  209Lu  71 138  RV   5+[4,0,2]          --   5+ -1549.48920  0.19498 11.86279 3.44057e-02  59.63   0.37319
1830  210Lu  71 139  --   7-[5,2,3]   1+[6,3,1]   6- -1550.87383  0.20594 12.61690 2.84136e-02  59.42   0.35173
1831  211Lu  71 140  --   7-[5,2,3]          --   7- -1554.16489  0.21380 12.16626 2.56721e-02  59.11   0.36425
1832  212Lu  71 141  --   7-[5,2,3]   5+[6,2,2]  12- -1555.37156  0.22160 13.02042 2.18109e-02  57.52   0.34123
1833  213Lu  71 142  --   7-[5,2,3]          --   7- -1558.59545  0.22844 12.54929 1.95058e-02  59.13   0.35355
1834  214Lu  71 143  --   7-[5,2,3]   5+[6,2,2]  12- -1559.66578  0.24003 13.40706 1.69088e-02  57.57   0.33174
1835  215Lu  71 144  --   7-[5,2,3]          --   7- -1562.74614  0.24163 12.98272 1.50600e-02  59.32   0.34219
1836  216Lu  71 145  --   1-[5,4,1]   5+[6,2,2]   4- -1563.64102  0.28377 13.86569 1.33732e-02  57.08   0.32115
1837  217Lu  71 146  --   7+[4,0,4]          --   7+ -1566.63331  0.26894 13.25801 1.26480e-02  58.78   0.33534
1838  218Lu  71 147  --   7+[4,0,4]   1+[6,2,0]   6+ -1567.47168  0.26972 14.16843 1.10228e-02  58.84   0.31453
1839  219Lu  71 148  --   7+[4,0,4]          --   7+ -1570.30741  0.27222 13.79350 1.01448e-02  58.75   0.32278
1840  220Lu  71 149  --   7+[4,0,4]   1+[6,2,0]   6+ -1571.06391  0.27498 14.68628 8.85014e-03  58.88   0.30380
1841  221Lu  71 150  --   7+[4,0,4]          --   7+ -1573.66018  0.27216 14.23761 8.29891e-03  58.96   0.31305
1842  222Lu  71 151  --   7+[4,0,4]   1+[6,2,0]   6+ -1574.23239  0.27566 15.32066 7.26439e-03  59.23   0.29162
1843  223Lu  71 152  --   7+[4,0,4]          --   7+ -1576.68251  0.27088 14.60039 6.87484e-03  59.42   0.30553
1844  224Lu  71 153  --   7+[4,0,4]   7+[6,1,3]   0+ -1577.06720  0.26905 15.71759 6.06478e-03  60.30   0.28448
1845  225Lu  71 154  --   7+[4,0,4]          --   7+ -1579.38506  0.26842 15.02829 5.74242e-03  60.08   0.29711
1846  226Lu  71 155  --   7+[4,0,4]   7+[6,1,3]   0+ -1579.61617  0.27027 16.26790 5.09635e-03  60.63   0.27515
1847  227Lu  71 156  --   7+[4,0,4]          --   7+ -1581.73355  0.26493 15.31120 4.81840e-03  60.79   0.29179
1848  228Lu  71 157  --   7+[4,0,4]   3+[6,1,1]   4+ -1581.68827  0.25992 16.60552 4.45917e-03  61.42   0.26972
1849  184Hf  72 112  --          --          --   0+ -1457.39585  0.25388  1.00855 2.17656e+04  43.74   3.42633
1850  185Hf  72 113  --          --   7-[5,0,3]   7- -1462.02825  0.23937  3.04705 2.30952e+02  47.53   1.31465
1851  186Hf  72 114  --          --          --   0+ -1468.74638 -0.18824  1.49704 2.22229e+02   7.16   2.44042
1852  187Hf  72 115  --          --   5+[6,2,2]   5+ -1473.37558 -0.18337  3.74498 6.56605e+01  12.28   1.09343
1853  188Hf  72 116  --          --          --   0+ -1479.90135 -0.17675  2.28250 5.11261e+01  16.09   1.69484
1854  189Hf  72 117  --          --   3+[6,2,2]   3+ -1484.22432 -0.17179  4.53422 2.22452e+01  24.08   0.91957
1855  190Hf  72 118  --          --          --   0+ -1490.42623 -0.15641  3.05884 1.57420e+01  34.82   1.31015
1856  191Hf  72 119  --          --   3-[5,4,1]   3- -1494.62887 -0.14052  5.11065 5.76442e+00  50.67   0.82418
1857  192Hf  72 120  --          --          --   0+ -1500.70700 -0.12094  3.69456 6.91627e+00  50.17   1.10684
1858  193Hf  72 121  --          --   1+[6,3,1]   1+ -1504.92811 -0.10535  5.56525 4.66151e+00  55.91   0.76196
1859  194Hf  72 122  --          --          --   0+ -1510.93897 -0.08837  4.15577 4.67960e+00  64.39   0.99536
1860  195Hf  72 123  --          --   1-[5,5,0]   1- -1515.29065 -0.05193  5.62544 3.66426e+00  87.73   0.75442
1861  196Hf  72 124  --          --          --   0+ -1521.68128 -0.00000  4.06491 4.09092e+00  97.57   1.01548
1862  197Hf  72 125  SC          --  13+[6,0,6]  13+ -1525.75552  0.02669  8.77711 2.32342e+00  93.09   0.49742
1863  198Hf  72 126  --          --          --   0+ -1531.96948 -0.00000  4.65542 2.00267e+00  92.98   0.89770
1864  199Hf  72 127  SV          --   9+[6,0,4]   9+ -1533.57098 -0.02256  9.30156 1.12214e+00  92.71   0.47077
1865  200Hf  72 128  --          --          --   0+ -1537.24070 -0.00000  7.63099 6.75379e-01  85.68   0.56767
1866  201Hf  72 129  --          --   9+[6,0,4]   9+ -1538.70190 -0.03426  9.79425 3.94978e-01  79.64   0.44822
1867  202Hf  72 130  --          --          --   0+ -1542.14824 -0.00000  8.15692 3.01508e-01  80.83   0.53311
1868  203Hf  72 131  --          --   3+[6,5,1]   3+ -1543.84404  0.10362  9.82838 2.16937e-01  70.12   0.44674
1869  204Hf  72 132  --          --          --   0+ -1547.49217  0.12004  8.40015 1.80719e-01  68.58   0.51852
1870  205Hf  72 133  RV          --   3+[6,5,1]   3+ -1549.42056  0.13920 10.24597 1.25182e-01  64.16   0.42936
1871  206Hf  72 134  --          --          --   0+ -1553.10979  0.14883  8.84582 1.12256e-01  64.56   0.49376
1872  207Hf  72 135  --          --   3+[6,3,1]   3+ -1554.85774  0.16139 10.97441 8.25854e-02  62.36   0.40209
1873  208Hf  72 136  --          --          --   0+ -1558.52060  0.16995  9.25874 7.45909e-02  62.30   0.47284
1874  209Hf  72 137  --          --   1+[6,3,1]   1+ -1560.12168  0.18110 11.34253 5.81669e-02  60.72   0.38959
1875  210Hf  72 138  --          --          --   0+ -1563.69740  0.18840  9.77722 5.23202e-02  60.96   0.44896
1876  211Hf  72 139  --          --   1+[6,3,1]   1+ -1565.21588  0.19761 11.83946 4.18224e-02  60.31   0.37389
1877  212Hf  72 140  --          --          --   0+ -1568.65826  0.20537 10.20156 3.81192e-02  60.13   0.43115
1878  213Hf  72 141  --          --   5+[6,2,2]   5+ -1570.01450  0.21440 12.31048 3.13924e-02  58.64   0.36014
1879  214Hf  72 142  --          --          --   0+ -1573.37460  0.22145 10.60522 2.84959e-02  59.63   0.41547
1880  215Hf  72 143  --          --   5+[6,2,2]   5+ -1574.60972  0.23550 12.70922 2.42037e-02  57.88   0.34927
1881  216Hf  72 144  --          --          --   0+ -1577.86777  0.23706 10.97613 2.17556e-02  59.32   0.40203
1882  217Hf  72 145  --          --   5+[6,2,2]   5+ -1578.94128  0.26302 13.16842 1.86572e-02  57.14   0.33754
1883  218Hf  72 146  --          --          --   0+ -1582.08541  0.25300 11.34684 1.68333e-02  59.05   0.38945
1884  219Hf  72 147  --          --   1+[6,2,0]   1+ -1583.03171  0.25682 13.51826 1.45105e-02  58.99   0.32911
1885  220Hf  72 148  --          --          --   0+ -1586.02339  0.26428 11.98260 1.32459e-02  58.92   0.36961
1886  221Hf  72 149  --          --   1+[6,2,0]   1+ -1586.91393  0.26969 14.00709 1.14363e-02  58.85   0.31802
1887  222Hf  72 150  --          --          --   0+ -1589.63830  0.26905 12.53706 1.06483e-02  59.05   0.35388
1888  223Hf  72 151  --          --   1+[6,2,0]   1+ -1590.38077  0.27451 14.57789 9.22518e-03  59.08   0.30598
1889  224Hf  72 152  --          --          --   0+ -1592.91930  0.27000 12.99071 8.70360e-03  59.43   0.34198
1890  225Hf  72 153  --          --   7+[6,1,3]   7+ -1593.44552  0.26705 15.00819 7.61216e-03  60.29   0.29750
1891  226Hf  72 154  --          --          --   0+ -1595.88911  0.26730 13.47014 7.20177e-03  60.08   0.33025
1892  227Hf  72 155  --          --   7+[6,1,3]   7+ -1596.28462  0.27016 15.52510 6.32845e-03  60.53   0.28790
1893  228Hf  72 156  --          --          --   0+ -1598.52293  0.26145 13.93625 5.99352e-03  60.79   0.31958
1894  229Hf  72 157  --          --   7+[6,1,3]   7+ -1598.61512  0.26731 16.26627 5.31985e-03  60.71   0.27518
1895  230Hf  72 158  --          --          --   0+ -1600.81099  0.25333 14.45656 5.01732e-03  61.33   0.30847
1896  231Hf  72 159  --          --   3+[6,1,1]   3+ -1600.87578  0.24766 16.47166 4.55337e-03  61.64   0.27185
1897  232Hf  72 160  --          --          --   0+ -1602.79178  0.24465 15.01547 4.25005e-03  61.65   0.29736
1898  233Hf  72 161  --          --   3+[6,1,1]   3+ -1602.77597  0.24107 16.94531 3.82841e-03  61.85   0.26447
1899  185Ta  73 112  --   9-[5,1,4]          --   9- -1464.22714  0.23905  1.52188 1.17844e+04   4.64   2.40615
1900  186Ta  73 113  SC   9-[5,1,4]   7-[5,0,3]  16+ -1469.20407  0.22838  2.54193 4.46988e+03  12.77   1.54257
1901  187Ta  73 114  --   5-[5,1,2]          --   5- -1476.12727 -0.18259  2.36400 2.96053e+02   3.67   1.64373
1902  188Ta  73 115  --   5-[5,1,2]   5+[6,2,2]  10- -1481.02793 -0.17830  3.07469 1.26946e+02   5.34   1.30416
1903  189Ta  73 116  --   3+[4,3,1]          --   3+ -1487.80348 -0.16871  3.31007 1.38932e+02  39.71   1.22129
1904  190Ta  73 117  --   3+[4,3,1]   3+[6,2,2]   0+ -1492.40305 -0.16442  4.01603 5.15881e+01  40.55   1.02665
1905  191Ta  73 118  --   3+[4,3,1]          --   3+ -1498.88543 -0.14996  4.10264 2.87071e+01  52.33   1.00703
1906  192Ta  73 119  --   3+[4,3,1]   3-[5,4,1]   6- -1503.36115 -0.13737  4.65504 1.45640e+01  43.63   0.89777
1907  193Ta  73 120  --   3+[4,3,1]          --   3+ -1509.66946 -0.12015  4.82535 9.41811e+00  65.23   0.86876
1908  194Ta  73 121  --   1+[4,1,1]   1+[6,3,1]   0+ -1514.14107 -0.10445  5.22309 7.67329e+00  59.87   0.80786
1909  195Ta  73 122  --   1+[4,0,0]          --   1+ -1520.34548 -0.09062  5.45128 5.50577e+00  74.70   0.77665
1910  196Ta  73 123  --   3+[4,0,2]   1-[5,0,1]   2- -1524.87086 -0.05144  5.50587 4.34415e+00  93.91   0.76954
1911  197Ta  73 124  --   1+[4,1,1]          --   1+ -1531.34748  0.00608  5.62143 4.62745e+00  99.75   0.75492
1912  198Ta  73 125  SC   1+[4,1,1]  13+[6,0,6]  14+ -1535.66295  0.02643  8.22408 2.78592e+00  98.27   0.52900
1913  199Ta  73 126  RV   1+[4,1,1]          --   1+ -1542.06842  0.00269  6.21304 2.45722e+00  98.72   0.68804
1914  200Ta  73 127  SV   3+[4,0,2]   9+[6,0,4]   6+ -1543.86413 -0.02305  8.87019 1.44161e+00  96.67   0.49247
1915  201Ta  73 128  SV   1+[4,1,1]          --   1+ -1547.70721  0.00556  9.17124 9.61558e-01  90.64   0.47712
1916  202Ta  73 129  --   3+[4,0,2]   9+[6,0,4]   6+ -1549.40718 -0.03689  9.52041 5.67093e-01  83.32   0.46048
1917  203Ta  73 130  --   1+[4,1,1]          --   1+ -1553.04047  0.02312  9.69685 4.41741e-01  83.55   0.45250
1918  204Ta  73 131  --   7-[5,2,3]   3+[6,5,1]  10- -1554.96290  0.10494  9.59071 3.23694e-01  73.74   0.45727
1919  205Ta  73 132  --   7-[5,2,3]          --   7- -1558.84619  0.12061  9.49127 2.66746e-01  72.02   0.46182
1920  206Ta  73 133  --   7-[5,2,3]   3+[6,5,1]  10- -1560.98441  0.13848  9.69421 1.84827e-01  66.47   0.45262
1921  207Ta  73 134  --   7-[5,2,3]          --   7- -1564.87625  0.14717  9.76085 1.61790e-01  67.18   0.44968
1922  208Ta  73 135  --   7-[5,2,3]   3+[6,3,1]  10- -1566.80797  0.15838 10.35278 1.17015e-01  64.90   0.42514
1923  209Ta  73 136  --   7-[5,2,3]          --   7- -1570.64531  0.16543 10.09751 1.03076e-01  64.50   0.43538
1924  210Ta  73 137  --   7-[5,2,3]   1+[6,3,1]   6- -1572.39496  0.17541 10.69940 7.90297e-02  62.52   0.41197
1925  211Ta  73 138  --   5+[4,0,2]          --   5+ -1576.15633  0.18859 10.45670 7.05413e-02  64.49   0.42110
1926  212Ta  73 139  --   5+[4,0,2]   1+[6,3,1]   4+ -1577.88748  0.19592 11.14574 5.58540e-02  63.10   0.39617
1927  213Ta  73 140  --   5+[4,0,2]          --   5+ -1581.52126  0.20185 10.75999 5.07296e-02  62.33   0.40975
1928  214Ta  73 141  --   5+[4,0,2]   5+[6,2,2]  10+ -1583.05526  0.20921 11.68978 4.22713e-02  59.53   0.37849
1929  215Ta  73 142  --   5+[4,0,2]          --   5+ -1586.62145  0.21330 11.08899 3.73452e-02  60.99   0.39811
1930  216Ta  73 143  --   5+[4,0,2]   5+[6,2,2]  10+ -1587.96655  0.22351 12.21297 3.20195e-02  58.27   0.36291
1931  217Ta  73 144  --   5+[4,0,2]          --   5+ -1591.43547  0.22313 11.48910 2.80649e-02  60.25   0.38482
1932  218Ta  73 145  --   1-[5,4,1]   5+[6,2,2]   4- -1592.56310  0.26621 12.62717 2.35549e-02  57.23   0.35145
1933  219Ta  73 146  --   5+[4,0,2]          --   5+ -1595.91077  0.23168 12.09917 2.14435e-02  59.89   0.36619
1934  220Ta  73 147  --   5+[4,0,2]   1+[6,2,0]   6+ -1596.97512  0.23496 13.15133 1.82554e-02  59.76   0.33796
1935  221Ta  73 148  --   1-[5,4,1]          --   1- -1600.15970  0.27109 12.67023 1.62037e-02  58.95   0.35031
1936  222Ta  73 149  --   1-[5,4,1]   1+[6,2,0]   0- -1601.23405  0.27292 13.44865 1.39648e-02  58.94   0.33075
1937  223Ta  73 150  --   1-[5,4,1]          --   1- -1604.10858  0.27370 13.18541 1.28602e-02  59.06   0.33712
1938  224Ta  73 151  --   1-[5,4,1]   1+[6,2,0]   0- -1605.04937  0.27545 13.92311 1.11379e-02  59.16   0.31987
1939  225Ta  73 152  --   1-[5,4,1]          --   1- -1607.72714  0.27469 13.62694 1.04002e-02  59.43   0.32658
1940  226Ta  73 153  --   1-[5,4,1]   3+[6,2,2]   4- -1608.41500  0.27582 14.58383 9.10846e-03  60.06   0.30586
1941  227Ta  73 154  --   1-[5,4,1]          --   1- -1611.00230  0.27400 14.08572 8.51061e-03  60.04   0.31631
1942  228Ta  73 155  --   1-[5,4,1]   7+[6,1,3]   6- -1611.56326  0.27433 14.97331 7.45738e-03  60.61   0.29817
1943  229Ta  73 156  --   1-[5,4,1]          --   1- -1613.90294  0.27150 14.61482 7.00425e-03  60.74   0.30524
1944  230Ta  73 157  RC   1-[5,4,1]   7+[6,1,3]   6- -1614.18583  0.27415 15.70470 6.13305e-03  61.06   0.28471
1945  231Ta  73 158  --   9-[5,1,4]          --   9- -1616.49310  0.23767 15.23690 6.18200e-03  61.58   0.29317
1946  232Ta  73 159  --   9-[5,1,4]   3+[6,1,1]  12- -1616.76279  0.23430 16.08884 5.57862e-03  61.80   0.27812
1947  233Ta  73 160  --   9-[5,1,4]          --   9- -1618.89369  0.23157 15.66643 5.19326e-03  61.74   0.28538
1948  234Ta  73 161  --   9-[5,1,4]   3+[6,1,1]  12- -1619.08365  0.22944 16.53719 4.65922e-03  61.96   0.27080
1949  235Ta  73 162  --   9-[5,1,4]          --   9- -1621.04044  0.22485 16.02259 4.44033e-03  61.96   0.27923
1950  236Ta  73 163  --   9-[5,1,4]   1+[6,1,1]   8- -1621.10584  0.22206 16.99684 4.02796e-03  62.18   0.26369
1951  237Ta  73 164  --   9-[5,1,4]          --   9- -1622.91602  0.21791 16.41144 3.84705e-03  62.26   0.27281
1952  238Ta  73 165  --   9-[5,1,4]   1+[6,1,1]   8- -1622.82528  0.21591 17.57507 3.48411e-03  62.64   0.25525
1953   190W  74 116  --          --          --   0+ -1496.76627 -0.16209  0.88209 6.40794e+03  37.11   3.84642
1954   191W  74 117  SV          --   3+[6,2,2]   3+ -1501.61313 -0.15700  3.14341 5.65964e+02  45.49   1.27880
1955   192W  74 118  --          --          --   0+ -1508.40326 -0.14035  1.71036 2.66432e+02  38.46   2.17617
1956   193W  74 119  --          --   1-[5,4,1]   1- -1513.17388 -0.12670  3.72570 4.35369e+01  41.83   1.09852
1957   194W  74 120  --          --          --   0+ -1519.77890 -0.11236  2.36998 5.78913e+01  47.48   1.64011
1958   195W  74 121  --          --   1+[6,3,1]   1+ -1524.48300 -0.10077  4.27457 2.94978e+01  52.51   0.97024
1959   196W  74 122  --          --          --   0+ -1530.93357 -0.08613  2.93173 2.76434e+01  62.42   1.36037
1960   197W  74 123  --          --   1-[5,5,0]   1- -1535.69660 -0.04902  4.38596 1.55429e+01  92.48   0.94782
1961   198W  74 124  --          --          --   0+ -1542.45293 -0.00000  2.98582 1.89569e+01 100.00   1.33852
1962   199W  74 125  SC          --  13+[6,0,6]  13+ -1546.95476  0.02582  7.57444 9.13342e+00  99.31   0.57166
1963   200W  74 126  --          --          --   0+ -1553.62009 -0.00000  3.60240 7.59328e+00  97.60   1.13224
1964   201W  74 127  SV          --   9+[6,0,4]   9+ -1555.56654 -0.02186  8.16648 3.38988e+00  97.48   0.53253
1965   202W  74 128  --          --          --   0+ -1559.66235  0.00000  6.45660 2.14078e+00  93.27   0.66384
1966   203W  74 129  SV          --   9+[6,0,4]   9+ -1561.52527 -0.03359  8.63480 1.11228e+00  86.33   0.50518
1967   204W  74 130  --          --          --   0+ -1565.38219  0.00000  7.00871 8.43124e-01  88.16   0.61486
1968   205W  74 131  --          --   3+[6,5,1]   3+ -1567.31888  0.09001  8.76422 5.75464e-01  78.84   0.49811
1969   206W  74 132  --          --          --   0+ -1571.32777  0.10710  7.21781 4.88369e-01  77.79   0.59815
1970   207W  74 133  --          --   3+[6,5,1]   3+ -1573.53814  0.12830  9.07809 3.16325e-01  71.22   0.48177
1971   208W  74 134  --          --          --   0+ -1577.57468  0.13734  7.59726 2.84061e-01  72.10   0.57004
1972   209W  74 135  --          --   3+[6,3,1]   3+ -1579.63283  0.15057  9.69809 1.93487e-01  68.12   0.45245
1973   210W  74 136  --          --          --   0+ -1583.63218  0.15793  7.94805 1.75855e-01  68.12   0.54632
1974   211W  74 137  --          --   1+[6,3,1]   1+ -1585.51702  0.16976 10.05709 1.28016e-01  65.08   0.43705
1975   212W  74 138  --          --          --   0+ -1589.45875  0.17468  8.45223 1.15884e-01  65.43   0.51550
1976   213W  74 139  --          --   1+[6,3,1]   1+ -1591.27086  0.18366 10.52343 8.76030e-02  63.74   0.41855
1977   214W  74 140  --          --          --   0+ -1595.01896  0.18946  8.90655 7.96311e-02  63.52   0.49057
1978   215W  74 141  --          --   5+[6,2,2]   5+ -1596.65944  0.19883 11.02106 6.18881e-02  61.87   0.40046
1979   216W  74 142  --          --          --   0+ -1600.34342  0.20344  9.30279 5.66295e-02  62.27   0.47071
1980   217W  74 143  --          --   5+[6,2,2]   5+ -1601.83539  0.22133 11.46723 4.48518e-02  61.05   0.38553
1981   218W  74 144  --          --          --   0+ -1605.43316  0.21992  9.70823 4.13385e-02  61.36   0.45200
1982   219W  74 145  --          --   5+[6,2,2]   5+ -1606.86923  0.26397 11.85647 3.19226e-02  59.25   0.37338
1983   220W  74 146  --          --          --   0+ -1610.29829  0.25602 10.20584 2.98119e-02  59.83   0.43097
1984   221W  74 147  --          --   7+[6,2,4]   7+ -1611.58419  0.27111 12.40408 2.38863e-02  59.10   0.35753
1985   222W  74 148  --          --          --   0+ -1614.90393  0.26729 10.78440 2.23489e-02  59.45   0.40887
1986   223W  74 149  --          --   1+[6,2,0]   1+ -1616.11551  0.27033 12.78895 1.88975e-02  59.37   0.34718
1987   224W  74 150  --          --          --   0+ -1619.14934  0.27115 11.36444 1.73668e-02  59.52   0.38887
1988   225W  74 151  --          --   1+[6,2,0]   1+ -1620.24468  0.27490 13.27091 1.47669e-02  59.47   0.33502
1989   226W  74 152  --          --          --   0+ -1623.06433  0.27104 11.84150 1.38776e-02  59.92   0.37383
1990   227W  74 153  --          --   1+[6,2,0]   1+ -1623.92107  0.27375 13.94914 1.19166e-02  60.06   0.31930
1991   228W  74 154  --          --          --   0+ -1626.63782  0.26678 12.28215 1.12950e-02  60.58   0.36094
1992   229W  74 155  --          --   7+[6,1,3]   7+ -1627.35100  0.26835 14.27702 9.81325e-03  60.72   0.31221
1993   230W  74 156  --          --          --   0+ -1629.86731  0.25734 12.71524 9.29850e-03  61.30   0.34911
1994   231W  74 157  --          --   7+[6,1,3]   7+ -1630.30436  0.26340 14.99233 8.09910e-03  60.83   0.29780
1995   232W  74 158  --          --          --   0+ -1632.78299  0.24390 13.17816 7.74360e-03  61.73   0.33730
1996   233W  74 159  --          --   3+[6,1,1]   3+ -1633.15715  0.23575 15.24552 7.02710e-03  61.94   0.29301
1997   234W  74 160  --          --          --   0+ -1635.43005  0.23092 13.78622 6.56066e-03  61.91   0.32294
1998   235W  74 161  RV          --   3+[6,1,1]   3+ -1635.76862  0.22718 15.70109 5.89540e-03  62.01   0.28477
1999   236W  74 162  --          --          --   0+ -1637.86271  0.21998 14.28289 5.65521e-03  62.10   0.31209
2000   237W  74 163  --          --   1+[6,1,1]   1+ -1638.06562  0.21669 16.17204 5.13180e-03  62.18   0.27673
2001   238W  74 164  --          --          --   0+ -1640.03455  0.21052 14.78198 4.91306e-03  62.41   0.30190
2002   239W  74 165  --          --   1+[6,1,1]   1+ -1640.08772  0.20874 16.75253 4.44378e-03  62.67   0.26742
2003   240W  74 166  --          --          --   0+ -1641.99860 -0.17523 14.83880 3.94596e-03  63.11   0.30078
2004   241W  74 167  --          --   3+[6,4,2]   3+ -1641.88221 -0.16747 17.07064 3.57209e-03  63.08   0.26258
2005  191Re  75 116  --   1+[4,3,1]          --   1+ -1503.86898 -0.15367  1.82779 2.65700e+03  98.05   2.05504
2006  192Re  75 117  SC   1+[4,3,1]   3+[6,2,2]   4+ -1508.98416 -0.14910  2.68173 7.20716e+02  88.53   1.47169
2007  193Re  75 118  --   1+[4,3,1]          --   1+ -1516.07059 -0.13416  2.65133 2.69253e+02  84.93   1.48652
2008  194Re  75 119  SV   1+[4,3,1]   1-[5,4,1]   2- -1521.11011 -0.12314  3.18358 1.24216e+02  66.22   1.26443
2009  195Re  75 120  --   1+[4,3,1]          --   1+ -1527.95790 -0.11036  3.36419 5.39433e+01  81.62   1.20374
2010  196Re  75 121  --   1+[4,1,1]   1+[6,4,0]   0+ -1532.88012 -0.10019  3.79462 3.07120e+01  77.96   1.08055
2011  197Re  75 122  --   1+[4,0,0]          --   1+ -1539.52363 -0.08759  4.06367 2.20894e+01  84.94   1.01576
2012  198Re  75 123  --   1+[4,0,0]   1-[5,5,0]   2- -1544.44663 -0.04917  4.15521 1.61529e+01  96.36   0.99548
2013  199Re  75 124  --   1+[4,0,0]          --   1+ -1551.39864 -0.00000  4.32568 1.86387e+01 100.00   0.95982
2014  200Re  75 125  SC   1+[4,0,0]   1-[5,0,1]   0- -1556.13690 -0.00000  7.52211 3.24591e+01 100.00   0.57540
2015  201Re  75 126  --   1+[4,0,0]          --   1+ -1562.98737 -0.00000  4.95601 7.38528e+00 100.00   0.84775
2016  202Re  75 127  SV   1+[4,0,0]   9+[6,0,4]  10+ -1565.11704 -0.02122  7.75878 3.95194e+00  98.48   0.55887
2017  203Re  75 128  SV   1+[4,0,0]          --   1+ -1569.42339 -0.00000  7.77603 2.95436e+00  96.38   0.55770
2018  204Re  75 129  SV   1+[4,0,0]   9+[6,0,4]  10+ -1571.48960 -0.03372  8.22036 1.62044e+00  90.54   0.52923
2019  205Re  75 130  SV   1+[4,0,0]          --   1+ -1575.55521 -0.00000  8.35933 1.26138e+00  91.80   0.52091
2020  206Re  75 131  --   9-[5,1,4]   1+[6,5,1]  10- -1577.64740  0.07885  8.59792 8.16305e-01  82.66   0.50723
2021  207Re  75 132  --   9-[5,1,4]          --   9- -1581.83737  0.10271  8.39115 7.45213e-01  82.82   0.51905
2022  208Re  75 133  --   9-[5,1,4]   3+[6,5,1]  12- -1584.24046  0.12285  8.71024 4.80529e-01  75.91   0.50104
2023  209Re  75 134  --   9-[5,1,4]          --   9- -1588.44356  0.13297  8.59614 4.28975e-01  77.05   0.50733
2024  210Re  75 135  --   9-[5,1,4]   3+[6,3,1]  12- -1590.69501  0.14612  9.27405 2.88427e-01  72.60   0.47210
2025  211Re  75 136  --   9-[5,1,4]          --   9- -1594.89157  0.15298  8.80723 2.61134e-01  72.53   0.49581
2026  212Re  75 137  --   9-[5,1,4]   5+[6,2,2]  14- -1596.94782  0.16040  9.65955 1.94930e-01  69.79   0.45417
2027  213Re  75 138  --   9-[5,1,4]          --   9- -1601.06451  0.16820  9.13918 1.67873e-01  68.95   0.47871
2028  214Re  75 139  --   9-[5,1,4]   1+[6,3,1]   8- -1603.05256  0.17632  9.98126 1.24532e-01  66.82   0.44022
2029  215Re  75 140  --   9-[5,1,4]          --   9- -1606.99896  0.18021  9.45091 1.13179e-01  66.38   0.46370
2030  216Re  75 141  --   9-[5,1,4]   1+[6,3,1]   8- -1608.80379  0.18500 10.60240 8.69550e-02  65.45   0.41557
2031  217Re  75 142  --   9-[5,1,4]          --   9- -1612.63299  0.19055  9.73511 7.85669e-02  64.55   0.45081
2032  218Re  75 143  --   9-[5,1,4]   5+[6,2,2]  14- -1614.20677  0.20132 11.12291 6.63250e-02  60.49   0.39695
2033  219Re  75 144  --   9-[5,1,4]          --   9- -1617.98231  0.20056 10.08277 5.61575e-02  63.39   0.43599
2034  220Re  75 145  --   5+[4,0,2]   5+[6,2,2]  10+ -1619.57968  0.26940 11.14655 4.02777e-02  60.16   0.39615
2035  221Re  75 146  --   1-[5,4,1]          --   1- -1623.15041  0.24657 10.77582 3.92325e-02  60.89   0.40918
2036  222Re  75 147  RC   5+[4,0,2]   7+[6,2,4]   2+ -1624.64708  0.27214 11.80608 3.00412e-02  59.15   0.37491
2037  223Re  75 148  --   5+[4,0,2]          --   5+ -1628.10071  0.26889 11.39201 2.78644e-02  60.00   0.38797
2038  224Re  75 149  --   5+[4,0,2]   1+[6,2,0]   6+ -1629.46204  0.26950 12.29375 2.35094e-02  59.97   0.36061
2039  225Re  75 150  --   5+[4,0,2]          --   5+ -1632.67941  0.26870 12.02882 2.16114e-02  60.14   0.36824
2040  226Re  75 151  --   5+[4,0,2]   1+[6,2,0]   6+ -1633.93103  0.27025 12.80854 1.83456e-02  60.13   0.34666
2041  227Re  75 152  --   5+[4,0,2]          --   5+ -1636.87497  0.26603 12.54382 1.72014e-02  60.62   0.35370
2042  228Re  75 153  --   5+[4,0,2]   1+[6,2,0]   6+ -1637.89310  0.26689 13.48186 1.47245e-02  60.82   0.32997
2043  229Re  75 154  --   1-[5,4,1]          --   1- -1640.73848  0.25571 12.84277 1.42932e-02  61.30   0.34577
2044  230Re  75 155  --   1-[5,4,1]   7+[6,1,3]   6- -1641.61058  0.25832 13.73090 1.24002e-02  61.09   0.32419
2045  231Re  75 156  --   1-[5,4,1]          --   1- -1644.30309  0.25252 13.29742 1.15094e-02  61.61   0.33438
2046  232Re  75 157  --   1-[5,4,1]   7+[6,1,3]   6- -1644.90479  0.25625 14.48290 1.00630e-02  60.88   0.30792
2047  233Re  75 158  --   5+[4,0,2]          --   5+ -1647.57213  0.23374 13.67980 9.71202e-03  61.92   0.32536
2048  234Re  75 159  --   5+[4,0,2]   3+[6,1,1]   8+ -1648.13792  0.22536 14.73241 8.86857e-03  61.98   0.30288
2049  235Re  75 160  --   5+[4,0,2]          --   5+ -1650.63580  0.21960 14.11901 8.36691e-03  61.73   0.31559
2050  236Re  75 161  --   5+[4,0,2]   3+[6,1,1]   8+ -1651.14326  0.21625 15.13365 7.52157e-03  61.82   0.29511
2051  237Re  75 162  --   5+[4,0,2]          --   5+ -1653.45040  0.20810 14.46791 7.28059e-03  61.68   0.30823
2052  238Re  75 163  --   5+[4,0,2]   1+[6,1,1]   4+ -1653.83751  0.20527 15.53340 6.60204e-03  61.83   0.28775
2053  239Re  75 164  --   5+[4,0,2]          --   5+ -1655.99619  0.19864 14.83548 6.33045e-03  61.89   0.30085
2054  240Re  75 165  --   5+[4,0,2]   1+[6,1,1]   4+ -1656.23234  0.19779 16.05879 5.69245e-03  62.35   0.27862
2055  241Re  75 166  --   5+[4,0,2]          --   5+ -1658.24871  0.19116 15.28643 5.43821e-03  62.50   0.29225
2056  242Re  75 167  --   5+[4,0,2]   9+[6,0,4]  14+ -1658.26814  0.18518 16.05684 4.95361e-03  63.66   0.27866
2057  243Re  75 168  --   1+[4,3,1]          --   1+ -1660.34094 -0.15402 16.24044 4.05370e-03  64.15   0.27560
2058  244Re  75 169  --   1+[4,3,1]   1+[6,4,0]   0+ -1660.37749 -0.14822 17.13124 3.67111e-03  64.39   0.26168
2059  245Re  75 170  --   1+[4,3,1]          --   1+ -1662.39514 -0.14235 16.69321 3.49856e-03  64.15   0.26834
2060  246Re  75 171  --   3-[5,2,1]   1+[6,6,0]   4- -1662.41245 -0.13782 17.63998 3.26341e-03  65.24   0.25434
2061  247Re  75 172  --   1+[4,3,1]          --   1+ -1664.24093 -0.13048 17.07886 3.05703e-03  64.16   0.26246
2062  248Re  75 173  --   1+[4,4,0]   3+[6,1,1]   2+ -1664.20132 -0.11587 17.90905 2.89134e-03  64.40   0.25062
2063  194Os  76 118  --          --          --   0+ -1524.69165 -0.12597  0.35839 1.45659e+05  36.26   8.55406
2064  195Os  76 119  --          --   1-[5,4,1]   1- -1530.00703 -0.11652  2.39286 6.35739e+02  26.74   1.62640
2065  196Os  76 120  --          --          --   0+ -1537.11909 -0.10371  1.02160 2.01329e+03  38.07   3.38858
2066  197Os  76 121  SV          --   1+[6,4,0]   1+ -1542.29024 -0.09511  2.94515 4.97578e+02  43.46   1.35488
2067  198Os  76 122  --          --          --   0+ -1549.20285 -0.08093  1.63606 4.35127e+02  58.27   2.26102
2068  199Os  76 123  RV          --   1-[5,5,0]   1- -1554.44786 -0.04278  3.17982 1.01856e+02  96.39   1.26577
2069  200Os  76 124  --          --          --   0+ -1561.60589 -0.00000  1.89252 1.54656e+02 100.00   1.99417
2070  201Os  76 125  SC          --   1-[5,0,1]   1- -1566.61137 -0.00000  6.72183 8.67516e+01 100.00   0.63937
2071  202Os  76 126  --          --          --   0+ -1573.63082 -0.00000  2.53633 3.91905e+01  96.38   1.54555
2072  203Os  76 127  SV          --   9+[6,0,4]   9+ -1575.93882 -0.02055  7.05384 1.11459e+01  98.15   0.61117
2073  204Os  76 128  --          --          --   0+ -1580.47758  0.00000  5.26645 8.50207e+00  98.95   0.80173
2074  205Os  76 129  SV          --   9+[6,0,4]   9+ -1582.71835 -0.03065  7.52193 3.71446e+00  93.84   0.57541
2075  206Os  76 130  --          --          --   0+ -1587.06143  0.00000  5.83271 2.90097e+00  95.94   0.72958
2076  207Os  76 131  SV          --   1+[6,5,1]   1+ -1589.23211  0.06082  7.92644 1.64706e+00  87.78   0.54773
2077  208Os  76 132  --          --          --   0+ -1593.49787  0.08265  6.18546 1.49338e+00  88.47   0.69089
2078  209Os  76 133  --          --   3+[6,5,1]   3+ -1595.91254  0.10949  8.05950 9.01878e-01  80.67   0.53919
2079  210Os  76 134  --          --          --   0+ -1600.26727  0.11784  6.47434 8.14201e-01  81.97   0.66214
2080  211Os  76 135  --          --   3+[6,3,1]   3+ -1602.58557  0.13292  8.58429 5.04456e-01  76.15   0.50799
2081  212Os  76 136  --          --          --   0+ -1606.89092  0.13878  6.82246 4.68284e-01  76.71   0.63055
2082  213Os  76 137  --          --   5+[6,2,2]   5+ -1609.04173  0.14749  9.01534 3.27702e-01  73.05   0.48495
2083  214Os  76 138  --          --          --   0+ -1613.26397  0.15501  7.25218 2.86340e-01  72.52   0.59549
2084  215Os  76 139  --          --   1+[6,3,1]   1+ -1615.33381  0.16553  9.34397 2.01214e-01  69.57   0.46874
2085  216Os  76 140  --          --          --   0+ -1619.42619  0.16912  7.68771 1.85882e-01  69.48   0.56373
2086  217Os  76 141  --          --   1+[6,3,1]   1+ -1621.34937  0.17669  9.85581 1.36926e-01  67.93   0.44555
2087  218Os  76 142  --          --          --   0+ -1625.31042  0.18380  8.04542 1.24810e-01  67.00   0.54008
2088  219Os  76 143  --          --   5+[6,2,2]   5+ -1627.12391  0.23134 10.02304 9.12167e-02  62.64   0.43847
2089  220Os  76 144  --          --          --   0+ -1631.02063  0.24063  8.45791 8.17965e-02  62.29   0.51517
2090  221Os  76 145  --          --   5+[6,2,2]   5+ -1632.94159  0.26103 10.43730 6.09774e-02  60.40   0.42185
2091  222Os  76 146  --          --          --   0+ -1636.65895  0.25832  8.93591 5.62544e-02  60.89   0.48904
2092  223Os  76 147  --          --   7+[6,2,4]   7+ -1638.31608  0.26764 11.07299 4.34849e-02  60.14   0.39867
2093  224Os  76 148  --          --          --   0+ -1641.93276  0.26509  9.46024 4.06670e-02  60.55   0.46326
2094  225Os  76 149  --          --   1+[6,2,0]   1+ -1643.43849  0.26726 11.52875 3.34501e-02  60.44   0.38355
2095  226Os  76 150  --          --          --   0+ -1646.83898  0.26825 10.09683 3.06033e-02  60.59   0.43541
2096  227Os  76 151  --          --   1+[6,2,0]   1+ -1648.25438  0.27135 11.98949 2.54218e-02  60.51   0.36940
2097  228Os  76 152  --          --          --   0+ -1651.35312  0.26864 10.62227 2.36860e-02  60.86   0.41483
2098  229Os  76 153  --          --   1+[6,2,0]   1+ -1652.55870  0.27057 12.63004 1.99582e-02  60.93   0.35138
2099  230Os  76 154  --          --          --   0+ -1655.53765  0.26504 11.06041 1.87798e-02  61.33   0.39910
2100  231Os  76 155  --          --   7+[6,1,3]   7+ -1656.57813  0.26562 13.02394 1.60783e-02  61.30   0.34114
2101  232Os  76 156  --          --          --   0+ -1659.38657  0.25613 11.53141 1.51423e-02  61.79   0.38347
2102  233Os  76 157  --          --   7+[6,1,3]   7+ -1660.17892  0.26051 13.73718 1.30999e-02  60.71   0.32405
2103  234Os  76 158  --          --          --   0+ -1662.95984  0.24184 11.91808 1.24623e-02  61.98   0.37153
2104  235Os  76 159  --          --   3+[6,1,1]   3+ -1663.61973  0.23127 14.02360 1.13096e-02  62.18   0.31766
2105  236Os  76 160  --          --          --   0+ -1666.26214  0.22578 12.50209 1.05428e-02  62.10   0.35484
2106  237Os  76 161  --          --   3+[6,1,1]   3+ -1666.91632  0.22079 14.40973 9.43516e-03  62.21   0.30944
2107  238Os  76 162  --          --          --   0+ -1669.32378  0.21015 12.94629 9.09753e-03  62.49   0.34311
2108  239Os  76 163  --          --   1+[6,1,1]   1+ -1669.83098  0.20638 14.83496 8.19748e-03  62.60   0.30086
2109  240Os  76 164  --          --          --   0+ -1672.32565 -0.17399 13.19439 7.28023e-03  64.73   0.33690
2110  241Os  76 165  --          --   3+[6,4,2]   3+ -1672.58697 -0.16447 15.58950 6.50442e-03  64.76   0.28675
2111  242Os  76 166  --          --          --   0+ -1675.10152 -0.16230 13.78615 6.15119e-03  64.94   0.32294
2112  243Os  76 167  --          --   3+[6,4,2]   3+ -1675.36820 -0.15614 15.99800 5.52432e-03  64.93   0.27965
2113  244Os  76 168  --          --          --   0+ -1677.67576 -0.14953 14.30409 5.22517e-03  65.14   0.31164
2114  245Os  76 169  --          --   1+[6,4,0]   1+ -1677.88877 -0.14385 16.41742 4.70392e-03  65.27   0.27272
2115  246Os  76 170  --          --          --   0+ -1680.07766 -0.13747 14.78614 4.46947e-03  65.29   0.30182
2116  247Os  76 171  --          --   1+[6,4,0]   1+ -1680.15765 -0.13476 16.96396 4.10345e-03  66.15   0.26418
2117  248Os  76 172  --          --          --   0+ -1682.25699 -0.12557 15.17425 3.87459e-03  65.44   0.29434
2118  249Os  76 173  --          --   1+[6,6,0]   1+ -1682.38434 -0.11187 17.27351 3.67232e-03  65.98   0.25958
2119  250Os  76 174  --          --          --   0+ -1684.21942 -0.11111 15.64860 3.42429e-03  65.53   0.28570
2120  251Os  76 175  --          --   3-[7,4,1]   3- -1684.24344 -0.10132 17.77963 3.19568e-03  65.48   0.25240
2121  252Os  76 176  --          --          --   0+ -1686.02309 -0.09267 16.06091 3.06877e-03  65.38   0.27859
2122  253Os  76 177  --          --   3-[7,4,1]   3- -1686.15046 -0.08055 18.01881 2.88444e-03  65.12   0.24914
2123  254Os  76 178  --          --          --   0+ -1688.46223  0.00000 15.71746 2.94453e-03  62.50   0.28449
2124  255Os  76 179  --          --  15-[7,0,7]  15- -1688.30946  0.01877 18.09646 2.69852e-03  62.36   0.24810
2125  195Ir  77 118  --   1-[5,2,1]          --   1- -1531.57654 -0.12046  1.23552 1.36413e+04   2.78   2.87772
2126  196Ir  77 119  SC   1-[5,2,1]   1-[5,4,1]   2+ -1537.13766 -0.11274  2.04402 1.98989e+03   0.33   1.86553
2127  197Ir  77 120  --   1-[5,3,0]          --   1- -1544.48152 -0.10062  1.95745 2.14621e+03   6.75   1.93682
2128  198Ir  77 121  SV   1-[5,3,0]   1+[6,3,1]   0- -1549.88994 -0.09392  2.59987 7.96321e+02  13.49   1.51235
2129  199Ir  77 122  SV   1-[5,3,0]          --   1- -1557.01426 -0.08187  2.68956 6.07058e+02  22.58   1.46791
2130  200Ir  77 123  SC   1+[4,0,0]   1-[5,0,1]   0- -1562.47616 -0.00000  3.00223 1.91601e+03 100.00   1.33204
2131  201Ir  77 124  RV   1+[4,0,0]          --   1+ -1569.84558 -0.00000  3.04235 7.51474e+01 100.00   1.31645
2132  202Ir  77 125  SC   1+[4,0,0]   1-[5,0,1]   0- -1575.09746 -0.00000  6.24164 3.45229e+02 100.00   0.68510
2133  203Ir  77 126  --   1+[4,0,0]          --   1+ -1582.28085 -0.00000  3.70930 2.41515e+01 100.00   1.10288
2134  204Ir  77 127  SV   1+[4,0,0]   9+[6,0,4]  10+ -1584.77499 -0.01919  6.68338 1.15427e+01  99.30   0.64280
2135  205Ir  77 128  SV   1+[4,0,0]          --   1+ -1589.56397 -0.00000  6.37256 1.07890e+01  99.32   0.67199
2136  206Ir  77 129  SV   1+[4,0,0]   9+[6,0,4]  10+ -1591.97775 -0.02645  7.17502 5.42282e+00  97.76   0.60149
2137  207Ir  77 130  SV   1+[4,0,0]          --   1+ -1596.52428 -0.00000  6.97616 4.54349e+00  97.95   0.61754
2138  208Ir  77 131  SV   3+[4,0,2]   1+[6,5,1]   2+ -1598.87423  0.05587  7.54601 2.67421e+00  93.52   0.57368
2139  209Ir  77 132  SV   3+[4,0,2]          --   3+ -1603.35599  0.06726  7.38800 2.34508e+00  93.21   0.58521
2140  210Ir  77 133  --   3+[4,0,2]   3+[6,5,1]   0+ -1605.84264  0.09617  7.80921 1.43500e+00  87.34   0.55547
2141  211Ir  77 134  --   3+[4,0,2]          --   3+ -1610.33975  0.10517  7.53726 1.29435e+00  87.95   0.57431
2142  212Ir  77 135  --   3+[4,0,2]   3+[6,5,1]   0+ -1612.77390  0.12050  8.28110 7.76549e-01  81.47   0.52556
2143  213Ir  77 136  --   3+[4,0,2]          --   3+ -1617.22262  0.12613  7.82184 7.29102e-01  82.26   0.55463
2144  214Ir  77 137  --   3+[4,0,2]   5+[6,2,2]   2+ -1619.51208  0.13534  8.69707 5.06769e-01  77.69   0.50175
2145  215Ir  77 138  --   3+[4,0,2]          --   3+ -1623.88900  0.14119  8.20613 4.35481e-01  77.40   0.53010
2146  216Ir  77 139  --   3+[4,0,2]   5+[6,2,2]   2+ -1626.05008  0.15009  9.11902 3.01039e-01  73.42   0.47972
2147  217Ir  77 140  --   3+[4,0,2]          --   3+ -1630.28365  0.15375  8.61938 2.73220e-01  73.47   0.50604
2148  218Ir  77 141  --   3+[4,0,2]   1+[6,4,0]   2+ -1632.33671  0.16099  9.51542 1.96252e-01  71.36   0.46071
2149  219Ir  77 142  --   3+[4,0,2]          --   3+ -1636.41923  0.16489  9.02506 1.78766e-01  70.41   0.48445
2150  220Ir  77 143  --   9-[5,1,4]   5+[6,2,2]  14- -1638.46157  0.23811  9.34925 1.23320e-01  63.04   0.46849
2151  221Ir  77 144  --   9-[5,1,4]          --   9- -1642.55732  0.24505  9.12291 1.08902e-01  62.86   0.47952
2152  222Ir  77 145  --   9-[5,1,4]   5+[6,2,2]  14- -1644.67272  0.25631  9.86479 8.12892e-02  61.65   0.44517
2153  223Ir  77 146  --   9-[5,1,4]          --   9- -1648.55263  0.25555  9.60573 7.42397e-02  61.82   0.45659
2154  224Ir  77 147  --   9-[5,1,4]   7+[6,2,4]   2- -1650.38345  0.26325 10.54095 5.85233e-02  60.29   0.41789
2155  225Ir  77 148  --   9-[5,1,4]          --   9- -1654.18416  0.26153 10.08253 5.29804e-02  61.41   0.43600
2156  226Ir  77 149  --   9-[5,1,4]   1+[6,2,0]  10- -1655.83422  0.26397 10.99617 4.30441e-02  61.24   0.40133
2157  227Ir  77 150  --   9-[5,1,4]          --   9- -1659.38977  0.26559 10.74767 3.90491e-02  61.31   0.41020
2158  228Ir  77 151  --   9-[5,1,4]   1+[6,2,0]  10- -1660.97028  0.26885 11.45209 3.21834e-02  61.20   0.38602
2159  229Ir  77 152  --   9-[5,1,4]          --   9- -1664.22351  0.26733 11.29809 2.96467e-02  61.50   0.39106
2160  230Ir  77 153  --   9-[5,1,4]   1+[6,2,0]  10- -1665.60769  0.26946 12.07288 2.48274e-02  61.53   0.36695
2161  231Ir  77 154  --   5+[4,0,2]          --   5+ -1668.73068  0.26815 11.72696 2.34759e-02  61.91   0.37734
2162  232Ir  77 155  --   5+[4,0,2]   7+[6,1,3]  12+ -1669.95068  0.26703 12.47401 2.03297e-02  61.35   0.35560
2163  233Ir  77 156  --   5+[4,0,2]          --   5+ -1672.92430  0.26100 12.19905 1.87499e-02  61.97   0.36330
2164  234Ir  77 157  --   5+[4,0,2]   7+[6,1,3]  12+ -1673.91144  0.26198 13.16881 1.63356e-02  60.60   0.33753
2165  235Ir  77 158  --   1-[5,4,1]          --   1- -1676.83583  0.23184 12.43309 1.60187e-02  62.12   0.35673
2166  236Ir  77 159  RV   1-[5,4,1]   3+[6,1,1]   2- -1677.66472  0.22656 13.45628 1.42805e-02  62.35   0.33057
2167  237Ir  77 160  --   1-[5,4,1]          --   1- -1680.48692  0.22419 13.00118 1.31645e-02  62.14   0.34172
2168  238Ir  77 161  --   1-[5,4,1]   3+[6,1,1]   2- -1681.26788  0.22132 13.85981 1.16542e-02  62.28   0.32128
2169  239Ir  77 162  --   1+[4,3,1]          --   1+ -1683.97531 -0.17357 13.62979 1.10094e-02  65.55   0.32651
2170  240Ir  77 163  --   1+[4,3,1]   1+[6,2,0]   0+ -1684.56211 -0.17247 14.88103 9.91893e-03  65.78   0.29995
2171  241Ir  77 164  --   1+[4,3,1]          --   1+ -1687.38230 -0.16592 13.99795 9.14624e-03  65.44   0.31822
2172  242Ir  77 165  --   1+[4,3,1]   3+[6,4,2]   4+ -1687.85403 -0.15842 15.20288 8.18388e-03  65.40   0.29381
2173  243Ir  77 166  --   1-[5,2,1]          --   1- -1690.53299 -0.15418 14.57660 7.59335e-03  66.43   0.30601
2174  244Ir  77 167  --   1-[5,3,0]   1+[6,0,0]   0- -1691.01620 -0.14549 15.64485 6.86628e-03  65.85   0.28577
2175  245Ir  77 168  --   1-[5,3,0]          --   1- -1693.53315 -0.14126 15.09189 6.46645e-03  66.52   0.29590
2176  246Ir  77 169  --   1-[5,2,1]   1+[6,4,0]   0- -1693.88212 -0.13845 16.13000 5.82957e-03  66.52   0.27743
2177  247Ir  77 170  --   1-[5,3,0]          --   1- -1696.34161 -0.13030 15.57463 5.52408e-03  66.60   0.28701
2178  248Ir  77 171  --   1-[5,3,0]   1+[6,0,0]   0- -1696.62256 -0.12825 16.67625 5.12109e-03  67.66   0.26861
2179  249Ir  77 172  --   1-[5,3,0]          --   1- -1698.90989 -0.11898 15.97400 4.78033e-03  66.72   0.28006
2180  250Ir  77 173  --   3-[5,2,1]   3+[6,3,1]   6- -1699.06318 -0.10881 16.98326 4.36111e-03  67.64   0.26389
2181  251Ir  77 174  --   1-[5,3,0]          --   1- -1701.25738 -0.10483 16.48527 4.21017e-03  66.78   0.27163
2182  252Ir  77 175  --   1-[5,3,0]   1+[6,6,0]   2- -1701.44105 -0.09655 17.32037 3.93646e-03  67.14   0.25890
2183  253Ir  77 176  --   1-[5,3,0]          --   1- -1703.46354 -0.08742 16.89633 3.75045e-03  66.62   0.26521
2184  254Ir  77 177  --   1-[5,3,0]   1+[6,0,0]   2- -1703.55228 -0.08402 17.77472 3.50403e-03  67.42   0.25247
2185  255Ir  77 178  --   1+[4,0,0]          --   1+ -1705.76261 -0.00000 16.86382 3.49832e-03  62.88   0.26571
2186  256Ir  77 179  --   1+[4,0,0]  15-[7,0,7]  16- -1705.75176  0.01679 17.84126 3.19952e-03  62.84   0.25155
2187  202Pt  78 124  --          --          --   0+ -1579.16559 -0.00000  0.80771 5.19413e+03  99.98   4.15163
2188  203Pt  78 125  SC          --   1-[5,0,1]   1- -1584.66349 -0.00000  5.45714 1.55381e+03 100.00   0.77588
2189  204Pt  78 126  --          --          --   0+ -1592.00961 -0.00000  1.49405 3.79168e+02  93.71   2.44460
2190  205Pt  78 127  SV          --  11+[6,0,6]  11+ -1594.64248 -0.02244  6.02748 1.35147e+01  95.98   0.70769
2191  206Pt  78 128  --          --          --   0+ -1599.72735 -0.00000  4.08358 4.91618e+01 100.00   1.01128
2192  207Pt  78 129  SV          --   9+[6,0,4]   9+ -1602.32427 -0.02569  6.46133 1.48745e+01  99.47   0.66339
2193  208Pt  78 130  --          --          --   0+ -1607.10570 -0.00000  4.69907 1.34208e+01 100.00   0.89008
2194  209Pt  78 131  SV          --   9+[6,0,4]   9+ -1609.62387 -0.03354  6.99688 5.92607e+00  98.27   0.61583
2195  210Pt  78 132  --          --          --   0+ -1614.20861  0.00000  5.25514 5.03039e+00 100.00   0.80332
2196  211Pt  78 133  SV          --   3+[6,5,1]   3+ -1616.74179  0.07281  7.33337 3.05982e+00  94.15   0.58930
2197  212Pt  78 134  --          --          --   0+ -1621.36377  0.08363  5.52499 2.79668e+00  94.51   0.76709
2198  213Pt  78 135  --          --   3+[6,5,1]   3+ -1623.85094  0.10463  7.64887 1.52445e+00  87.07   0.56642
2199  214Pt  78 136  --          --          --   0+ -1628.44992  0.10915  5.80624 1.44618e+00  88.10   0.73266
2200  215Pt  78 137  --          --   5+[6,2,2]   5+ -1630.82835  0.12066  8.01236 9.14868e-01  83.03   0.54219
2201  216Pt  78 138  --          --          --   0+ -1635.33270  0.12615  6.18296 8.04843e-01  82.40   0.69115
2202  217Pt  78 139  --          --   5+[6,2,2]   5+ -1637.60525  0.13707  8.38227 5.23975e-01  77.61   0.51957
2203  218Pt  78 140  --          --          --   0+ -1641.97642  0.14054  6.55170 4.79711e-01  77.74   0.65485
2204  219Pt  78 141  --          --   1+[6,4,0]   1+ -1644.14528  0.15185  8.68653 3.25427e-01  74.80   0.50233
2205  220Pt  78 142  --          --          --   0+ -1648.38066  0.15623  6.90775 3.01628e-01  73.81   0.62326
2206  221Pt  78 143  --          --   5+[6,2,2]   5+ -1650.55442  0.23099  8.63841 2.00637e-01  64.62   0.50498
2207  222Pt  78 144  --          --          --   0+ -1654.79903  0.23861  7.14721 1.78975e-01  64.36   0.60369
2208  223Pt  78 145  --          --   5+[6,2,2]   5+ -1657.08194  0.25340  9.13478 1.29042e-01  62.47   0.47893
2209  224Pt  78 146  --          --          --   0+ -1661.12234  0.25228  7.65567 1.18189e-01  62.87   0.56595
2210  225Pt  78 147  --          --   7+[6,2,4]   7+ -1663.13394  0.26245  9.76237 8.78015e-02  61.63   0.44961
2211  226Pt  78 148  --          --          --   0+ -1667.09548  0.25974  8.11008 8.16892e-02  62.19   0.53602
2212  227Pt  78 149  RV          --   7-[7,4,3]   7- -1668.90673  0.26785 10.26028 6.35209e-02  60.98   0.42879
2213  228Pt  78 150  --          --          --   0+ -1672.64758  0.26406  8.79209 5.85620e-02  61.92   0.49662
2214  229Pt  78 151  --          --   1+[6,2,0]   1+ -1674.39779  0.26760 10.69163 4.69633e-02  61.78   0.41226
2215  230Pt  78 152  --          --          --   0+ -1677.82060  0.26501  9.37224 4.35240e-02  61.98   0.46740
2216  231Pt  78 153  --          --   1+[6,2,0]   1+ -1679.38614  0.26687 11.32086 3.57208e-02  61.94   0.39030
2217  232Pt  78 154  --          --          --   0+ -1682.66167  0.26208  9.83244 3.32925e-02  62.22   0.44656
2218  233Pt  78 155  --          --   7+[6,1,3]   7+ -1684.04003  0.26237 11.77544 2.79074e-02  61.97   0.37584
2219  234Pt  78 156  --          --          --   0+ -1687.18798  0.25510 10.29989 2.59687e-02  62.38   0.42722
2220  235Pt  78 157  --          --   7+[6,1,3]   7+ -1688.32961  0.25837 12.46871 2.23617e-02  60.45   0.35575
2221  236Pt  78 158  --          --          --   0+ -1691.40595  0.24493 10.65046 2.06394e-02  62.38   0.41378
2222  237Pt  78 159  --          --   9-[7,3,4]   9- -1692.30637  0.24032 12.92697 1.74340e-02  61.65   0.34361
2223  238Pt  78 160  --          --          --   0+ -1695.40389 -0.17630 11.29335 1.84047e-02  66.91   0.39121
2224  239Pt  78 161  --          --   1+[6,3,1]   1+ -1696.39313 -0.17598 13.50740 1.61926e-02  66.68   0.32937
2225  240Pt  78 162  --          --          --   0+ -1699.43970 -0.16912 11.75514 1.48683e-02  66.76   0.37647
2226  241Pt  78 163  --          --   1+[6,2,0]   1+ -1700.20853 -0.16771 14.16253 1.33352e-02  66.93   0.31465
2227  242Pt  78 164  --          --          --   0+ -1703.19212 -0.16012 12.16017 1.22212e-02  66.84   0.36442
2228  243Pt  78 165  --          --   3+[6,4,2]   3+ -1703.84812 -0.15216 14.51495 1.08197e-02  66.86   0.30727
2229  244Pt  78 166  --          --          --   0+ -1706.69839 -0.14915 12.73613 1.01715e-02  67.01   0.34856
2230  245Pt  78 167  --          --   3+[6,4,2]   3+ -1707.31645 -0.14497 14.94869 9.06595e-03  66.96   0.29864
2231  246Pt  78 168  --          --          --   0+ -1710.00836 -0.13808 13.25928 8.53050e-03  67.12   0.33531
2232  247Pt  78 169  --          --   1+[6,4,0]   1+ -1710.56981 -0.13404 15.38266 7.67523e-03  67.47   0.29048
2233  248Pt  78 170  --          --          --   0+ -1713.09914 -0.12773 13.75320 7.21511e-03  67.21   0.32369
2234  249Pt  78 171  --          --   1+[6,4,0]   1+ -1713.51506 -0.12605 15.94332 6.64050e-03  68.58   0.28058
2235  250Pt  78 172  --          --          --   0+ -1715.94892 -0.11720 14.15857 6.18772e-03  67.33   0.31474
2236  251Pt  78 173  --          --   1+[6,3,1]   1+ -1716.25245 -0.11216 16.61017 5.87545e-03  68.84   0.26965
2237  252Pt  78 174  --          --          --   0+ -1718.58543 -0.10391 14.64850 5.41366e-03  67.40   0.30456
2238  253Pt  78 175  --          --   3-[7,4,1]   3- -1718.89738 -0.09559 16.77565 5.01390e-03  67.32   0.26706
2239  254Pt  78 176  --          --          --   0+ -1721.15667 -0.00000 14.55231 5.15077e-03  63.96   0.30650
2240  255Pt  78 177  --          --   1+[6,0,0]   1+ -1721.51202 -0.00000 16.95383 4.91210e-03  67.54   0.26434
2241  256Pt  78 178  --          --          --   0+ -1724.09868 -0.00000 14.89747 4.45721e-03  64.01   0.29963
2242  257Pt  78 179  --          --   1+[6,0,0]   1+ -1724.26153  0.00000 17.49021 4.27771e-03  68.28   0.25646
2243  258Pt  78 180  --          --          --   0+ -1726.80933 -0.00000 15.23644 3.86931e-03  64.31   0.29318
2244  259Pt  78 181  --          --  15-[7,0,7]  15- -1726.84032  0.01642 17.58273 3.52004e-03  64.03   0.25515
2245  260Pt  78 182  --          --          --   0+ -1729.22109  0.00000 15.57082 3.36830e-03  64.96   0.28708
2246  261Pt  78 183  --          --  15-[7,0,7]  15- -1729.10255  0.01701 19.45592 3.06212e-03  64.87   0.23120
2247  202Au  79 123  SV   1+[4,0,0]   1-[5,0,1]   0- -1578.95454 -0.00000  1.73271 9.63963e+04 100.00   2.15197
2248  203Au  79 124  --   1+[4,0,0]          --   1+ -1586.68823 -0.00000  1.82348 4.86895e+02 100.00   2.05923
2249  204Au  79 125  SC   1+[4,0,0]   1-[5,0,1]   0- -1592.42490 -0.00000  4.89081 1.36454e+04 100.00   0.85810
2250  205Au  79 126  --   1+[4,0,0]          --   1+ -1599.93395 -0.00000  2.53326 1.02428e+02 100.00   1.54720
2251  206Au  79 127  SV   1+[4,0,0]  11+[6,0,6]  10+ -1602.78727 -0.02186  5.61081 2.26043e+01  99.69   0.75624
2252  207Au  79 128  SV   1+[4,0,0]          --   1+ -1608.11181 -0.00000  5.01851 5.19921e+01  99.21   0.83807
2253  208Au  79 129  SC   1+[4,0,0]   9+[6,0,4]  10+ -1610.92106 -0.02475  6.07394 2.10302e+01  99.45   0.70267
2254  209Au  79 130  SV   1+[4,0,0]          --   1+ -1615.92794  0.00000  5.62856 2.18491e+01  98.48   0.75404
2255  210Au  79 131  SC   1+[4,0,0]   9+[6,0,4]  10+ -1618.66119 -0.02857  6.65782 9.90338e+00  99.09   0.64510
2256  211Au  79 132  SV   1+[4,0,0]          --   1+ -1623.55023  0.00000  6.15903 9.44318e+00  98.22   0.69364
2257  212Au  79 133  SV   1+[4,0,0]   1+[6,5,1]   2+ -1626.12000  0.04782  7.21120 5.16340e+00  99.78   0.59866
2258  213Au  79 134  SV   1+[4,0,0]          --   1+ -1630.81216  0.00000  6.69131 4.30940e+00  98.01   0.64209
2259  214Au  79 135  SV   1+[4,0,0]   1+[6,5,1]   2+ -1633.35983  0.06743  7.77786 2.72658e+00  97.53   0.55758
2260  215Au  79 136  --   1+[4,0,0]          --   1+ -1638.15630  0.08701  6.72737 2.46676e+00  94.26   0.63887
2261  216Au  79 137  --   1+[4,0,0]   5+[6,4,2]   6+ -1640.61837  0.10150  7.88581 1.59752e+00  89.31   0.55038
2262  217Au  79 138  --   1+[4,0,0]          --   1+ -1645.27609  0.10511  7.06316 1.33313e+00  89.07   0.61041
2263  218Au  79 139  --   1+[4,0,0]   5+[6,2,2]   6+ -1647.61233  0.11732  8.27169 8.29579e-01  84.02   0.52613
2264  219Au  79 140  --  11-[5,0,5]          --  11- -1652.16259  0.11808  7.31121 7.52150e-01  84.60   0.59097
2265  220Au  79 141  --   1+[4,0,0]   1+[6,6,0]   2+ -1654.38319  0.13145  8.54685 4.96575e-01  80.44   0.51010
2266  221Au  79 142  --  11-[5,0,5]          --  11- -1658.79839  0.12856  7.73310 4.57386e-01  80.17   0.56062
2267  222Au  79 143  RV  11-[5,0,5]   1+[6,6,0]  12- -1660.91585  0.13607  8.98396 3.19693e-01  77.70   0.48656
2268  223Au  79 144  --   1-[5,4,1]          --   1- -1665.23014  0.19343  7.90815 2.68300e-01  71.33   0.54892
2269  224Au  79 145  --   3-[5,3,2]   5+[6,2,2]   2- -1667.70745  0.25707  8.59898 1.77553e-01  62.64   0.50717
2270  225Au  79 146  --   3-[5,3,2]          --   3- -1671.96228  0.25660  8.59223 1.60906e-01  63.19   0.50755
2271  226Au  79 147  --   3-[5,3,2]   7+[6,2,4]  10- -1674.19414  0.26318  9.23528 1.20449e-01  61.09   0.47398
2272  227Au  79 148  --   3-[5,3,2]          --   3- -1678.32388  0.26100  8.90074 1.08512e-01  62.71   0.49087
2273  228Au  79 149  --   3-[5,3,2]   7-[7,4,3]   4+ -1680.35696  0.26588  9.68986 8.33626e-02  61.74   0.45282
2274  229Au  79 150  --   3-[5,3,2]          --   3- -1684.25760  0.26306  9.52943 7.66433e-02  62.51   0.46007
2275  230Au  79 151  --   3-[5,3,2]   1+[6,2,0]   2- -1686.18781  0.26517 10.10229 6.08693e-02  62.51   0.43519
2276  231Au  79 152  --   3-[5,3,2]          --   3- -1689.80110  0.26248 10.05834 5.64736e-02  62.54   0.43700
2277  232Au  79 153  --   3-[5,3,2]   1+[6,2,0]   2- -1691.54556  0.26304 10.64123 4.60587e-02  62.56   0.41412
2278  233Au  79 154  --   3-[5,3,2]          --   3- -1694.97977  0.25941 10.49000 4.26476e-02  62.58   0.41982
2279  234Au  79 155  --   3-[5,3,2]   7+[6,1,3]   4- -1696.53334  0.25897 11.10638 3.55241e-02  62.37   0.39752
2280  235Au  79 156  --   3-[5,3,2]          --   3- -1699.84371  0.25411 10.92600 3.27795e-02  62.53   0.40380
2281  236Au  79 157  --   3-[5,3,2]   7+[6,1,3]   4- -1701.16085  0.25549 11.78958 2.70007e-02  62.23   0.37541
2282  237Au  79 158  --   1+[4,3,1]          --   1+ -1704.39859 -0.17575 11.44954 3.14292e-02  67.84   0.38610
2283  238Au  79 159  --   1+[4,3,1]   1+[6,2,0]   2+ -1705.70732 -0.17466 12.59137 2.73047e-02  67.53   0.35242
2284  239Au  79 160  --   1+[4,3,1]          --   1+ -1709.05014 -0.17157 11.96107 2.48240e-02  67.01   0.37024
2285  240Au  79 161  --   1+[4,3,1]   1+[6,2,0]   2+ -1710.21453 -0.17177 13.10789 2.19250e-02  67.01   0.33904
2286  241Au  79 162  --   1+[4,3,1]          --   1+ -1713.39624 -0.16666 12.44148 1.99654e-02  66.36   0.35650
2287  242Au  79 163  --   1+[4,3,1]   1+[6,2,0]   0+ -1714.32521 -0.16598 13.71612 1.79634e-02  66.62   0.32453
2288  243Au  79 164  --   1-[5,2,1]          --   1- -1717.53711 -0.14321 12.73396 1.53884e-02  69.87   0.34862
2289  244Au  79 165  --   1-[5,3,0]   3+[6,0,2]   4- -1718.45464 -0.13902 13.81981 1.37668e-02  69.58   0.32218
2290  245Au  79 166  --   1-[5,3,0]          --   1- -1721.49672 -0.13559 13.19191 1.28917e-02  69.45   0.33696
2291  246Au  79 167  --   1-[5,3,0]   1+[6,0,0]   0- -1722.33578 -0.13160 14.10156 1.15751e-02  68.96   0.31597
2292  247Au  79 168  --   1-[5,3,0]          --   1- -1725.24499 -0.12804 13.64156 1.08351e-02  69.14   0.32624
2293  248Au  79 169  --   1-[5,3,0]   1+[6,0,0]   0- -1726.01549 -0.12587 14.44314 9.79449e-03  69.06   0.30874
2294  249Au  79 170  --   1-[5,3,0]          --   1- -1728.72908 -0.12002 14.07381 9.16698e-03  68.98   0.31657
2295  250Au  79 171  --   1-[5,3,0]   1+[6,1,1]   0- -1729.34691 -0.11896 14.92082 8.31253e-03  68.86   0.29918
2296  251Au  79 172  RV   1-[5,3,0]          --   1- -1731.97105 -0.11073 14.45891 7.85108e-03  68.99   0.30842
2297  252Au  79 173  --   1-[5,3,0]   3+[6,0,2]   2- -1732.44964 -0.10198 14.95393 7.21235e-03  68.77   0.29854
2298  253Au  79 174  --   1-[5,3,0]          --   1- -1734.96883 -0.09869 14.99338 6.81934e-03  69.08   0.29778
2299  254Au  79 175  --   1-[5,3,0]   1+[6,0,0]   2- -1735.45683 -0.09179 15.40462 6.24402e-03  68.84   0.29008
2300  255Au  79 176  --   1-[5,3,0]          --   1- -1737.80931 -0.08427 15.48594 5.96612e-03  69.06   0.28861
2301  256Au  79 177  --   1+[4,0,0]   1+[6,0,0]   2+ -1738.14561 -0.00000 16.61797 6.11119e-03  69.12   0.26952
2302  257Au  79 178  --   1+[4,0,0]          --   1+ -1740.83974  0.00000 15.81740 5.41595e-03  63.83   0.28274
2303  258Au  79 179  --   1+[4,0,0]   1+[6,0,0]   2+ -1741.18217 -0.00000 17.15106 5.26440e-03  69.76   0.26138
2304  259Au  79 180  --   1+[4,0,0]          --   1+ -1743.90800  0.00000 16.15507 4.67234e-03  64.12   0.27701
2305  260Au  79 181  --   1+[4,0,0]  15-[7,0,7]  16- -1744.04516  0.01526 17.38819 4.23838e-03  64.01   0.25792
2306  261Au  79 182  --   1+[4,0,0]          --   1+ -1746.61409  0.00000 16.49187 4.03865e-03  64.82   0.27152
2307  262Au  79 183  --   1+[4,0,0]  15-[7,0,7]  16- -1746.54042  0.01588 19.25165 3.65729e-03  64.91   0.23359
2308  206Hg  80 126  --          --          --   0+ -1608.72021  0.00000  0.50212 1.36034e+04  79.56   6.30830
2309  207Hg  80 127  SV          --  11+[6,0,6]  11+ -1611.82016 -0.01843  4.94129 6.06768e+01 100.00   0.85007
2310  208Hg  80 128  --          --          --   0+ -1617.34673  0.00000  2.93477 7.02084e+02 100.00   1.35912
2311  209Hg  80 129  SC          --  11+[6,0,6]  11+ -1620.25383 -0.02057  5.52868 2.84633e+01  98.37   0.76661
2312  210Hg  80 130  --          --          --   0+ -1625.63190  0.00000  3.56768 1.21266e+02  99.97   1.14212
2313  211Hg  80 131  SC          --   9+[6,0,4]   9+ -1628.48257 -0.02148  6.02955 2.88805e+01  99.91   0.70747
2314  212Hg  80 132  --          --          --   0+ -1633.61639  0.00000  4.13623 3.34494e+01  99.94   0.99962
2315  213Hg  80 133  SC          --   9+[6,0,4]   9+ -1636.32113 -0.02242  6.60522 1.24065e+01  99.89   0.64990
2316  214Hg  80 134  --          --          --   0+ -1641.27976  0.00000  4.69538 1.21318e+01  99.89   0.89072
2317  215Hg  80 135  SV          --   1+[6,5,1]   1+ -1643.83800  0.03275  7.15022 5.92484e+00  99.97   0.60345
2318  216Hg  80 136  --          --          --   0+ -1648.68900  0.04276  5.13722 5.72878e+00 100.00   0.82027
2319  217Hg  80 137  SC          --   5+[6,4,2]   5+ -1651.18437  0.06871  7.43023 3.15774e+00  97.43   0.58208
2320  218Hg  80 138  --          --          --   0+ -1655.99694  0.07099  5.43328 2.91225e+00  97.49   0.77902
2321  219Hg  80 139  --          --   5+[6,2,2]   5+ -1658.39394  0.08970  7.76052 1.64154e+00  91.72   0.55875
2322  220Hg  80 140  --          --          --   0+ -1663.11629  0.08831  5.74917 1.53722e+00  92.03   0.73939
2323  221Hg  80 141  --          --   7+[6,1,3]   7+ -1665.35507  0.09476  8.22237 1.03505e+00  87.68   0.52911
2324  222Hg  80 142  --          --          --   0+ -1670.00105  0.10114  6.10507 8.66762e-01  86.67   0.69934
2325  223Hg  80 143  --          --   1+[6,6,0]   1+ -1672.18934  0.11779  8.33177 5.55358e-01  82.58   0.52254
2326  224Hg  80 144  --          --          --   0+ -1676.75603  0.22821  5.88190 4.45997e-01  66.81   0.72393
2327  225Hg  80 145  --          --   5+[6,2,2]   5+ -1679.36874  0.24636  7.83805 3.03572e-01  64.16   0.55354
2328  226Hg  80 146  --          --          --   0+ -1683.75283  0.24635  6.39514 2.78708e-01  64.64   0.66978
2329  227Hg  80 147  --          --   7+[6,2,4]   7+ -1686.11347  0.25945  8.47899 1.93703e-01  62.92   0.51396
2330  228Hg  80 148  --          --          --   0+ -1690.38409  0.25704  6.85133 1.80708e-01  63.63   0.62806
2331  229Hg  80 149  --          --   7-[7,4,3]   7- -1692.58930  0.26555  8.95491 1.33801e-01  62.15   0.48805
2332  230Hg  80 150  --          --          --   0+ -1696.64132  0.26290  7.52939 1.22236e-01  63.21   0.57487
2333  231Hg  80 151  --          --   1+[6,2,0]   1+ -1698.73633  0.26693  9.40692 9.32237e-02  63.14   0.46576
2334  232Hg  80 152  --          --          --   0+ -1702.49198  0.26433  8.10942 8.62151e-02  63.20   0.53606
2335  233Hg  80 153  --          --   1+[6,2,0]   1+ -1704.41136  0.26621  9.97890 6.80488e-02  63.14   0.44032
2336  234Hg  80 154  --          --          --   0+ -1707.98960  0.26176  8.57430 6.28930e-02  63.35   0.50855
2337  235Hg  80 155  --          --   7+[6,1,3]   7+ -1709.69989  0.26134 10.46805 5.10291e-02  63.19   0.42067
2338  236Hg  80 156  --          --          --   0+ -1713.16607  0.25575  9.03398 4.69985e-02  63.45   0.48400
2339  237Hg  80 157  --          --   7+[6,1,3]   7+ -1714.65545  0.25834 11.10540 3.76638e-02  62.99   0.39755
2340  238Hg  80 158  --          --          --   0+ -1718.33914 -0.16601  9.76063 4.48047e-02  70.24   0.44969
2341  239Hg  80 159  --          --   1+[6,2,0]   1+ -1719.81995 -0.16560 11.97169 3.83960e-02  69.84   0.36993
2342  240Hg  80 160  --          --          --   0+ -1723.34011 -0.16202 10.25749 3.47322e-02  69.50   0.42890
2343  241Hg  80 161  --          --   1+[6,2,0]   1+ -1724.67062 -0.16277 12.49201 3.03483e-02  69.43   0.35511
2344  242Hg  80 162  --          --          --   0+ -1728.05059 -0.15651 10.70948 2.75556e-02  69.03   0.41160
2345  243Hg  80 163  --          --   1+[6,2,0]   1+ -1729.17472 -0.15498 13.09435 2.45547e-02  69.23   0.33938
2346  244Hg  80 164  --          --          --   0+ -1732.48187 -0.14838 11.10109 2.24061e-02  68.73   0.39770
2347  245Hg  80 165  --          --   3+[6,4,2]   3+ -1733.48933 -0.14121 13.38022 1.98311e-02  68.52   0.33239
2348  246Hg  80 166  --          --          --   0+ -1736.69174 -0.13777 11.57024 1.86190e-02  68.45   0.38224
2349  247Hg  80 167  --          --   3+[6,4,2]   3+ -1737.63870 -0.13483 13.76326 1.63632e-02  68.38   0.32346
2350  248Hg  80 168  --          --          --   0+ -1740.66429 -0.12697 11.98629 1.56077e-02  68.14   0.36950
2351  249Hg  80 169  RC          --   1+[6,4,0]   1+ -1741.54797 -0.12422 14.08704 1.36901e-02  67.65   0.31628
2352  250Hg  80 170  --          --          --   0+ -1744.44165 -0.11664 12.35136 1.31883e-02  67.96   0.35900
2353  251Hg  80 171  --          --   1+[6,4,0]   1+ -1745.17091 -0.11571 14.59172 1.20479e-02  68.82   0.30570
2354  252Hg  80 172  --          --          --   0+ -1747.95467 -0.10731 12.60726 1.11305e-02  68.02   0.35199
2355  253Hg  80 173  --          --   1+[6,1,1]   1+ -1748.69943 -0.09590 14.69221 1.02965e-02  67.65   0.30368
2356  254Hg  80 174  --          --          --   0+ -1751.24457 -0.09525 13.11751 9.53092e-03  68.10   0.33880
2357  255Hg  80 175  --          --   1+[6,0,0]   1+ -1751.94201 -0.00000 15.59601 9.42644e-03  70.94   0.28663
2358  256Hg  80 176  --          --          --   0+ -1754.81374  0.00000 13.75245 8.37567e-03  66.64   0.32370
2359  257Hg  80 177  --          --   1+[6,0,0]   1+ -1755.49426 -0.00000 16.04785 8.07427e-03  71.92   0.27881
2360  258Hg  80 178  --          --          --   0+ -1758.31395  0.00000 14.09775 7.11566e-03  66.69   0.31605
2361  259Hg  80 179  --          --   1+[6,0,0]   1+ -1758.82340  0.00000 16.54957 6.93341e-03  73.02   0.27060
2362  260Hg  80 180  --          --          --   0+ -1761.70938  0.00000 14.44111 6.08121e-03  66.91   0.30879
2363  261Hg  80 181  --          --   1+[6,0,0]   1+ -1761.92157 -0.00000 17.21837 5.95690e-03  74.15   0.26039
2364  262Hg  80 182  --          --          --   0+ -1764.64091  0.00000 14.78672 5.18953e-03  67.42   0.30180
2365  263Hg  80 183  --          --  15-[7,0,7]  15- -1764.67500  0.01411 18.74924 4.66891e-03  67.10   0.23969
2366  264Hg  80 184  --          --          --   0+ -1767.14177  0.00000 15.21587 4.42225e-03  68.37   0.29356
2367  265Hg  80 185  --          --  11-[7,0,5]  11- -1765.79006 -0.01127 19.01367 4.15687e-03  69.73   0.23644
2368  210Tl  81 129  SV   1+[4,0,0]  11+[6,0,6]  10+ -1628.25909 -0.02336  4.19616 6.16584e+01  99.82   0.98667
2369  211Tl  81 130  SV   1+[4,0,0]          --   1+ -1633.79645 -0.00000  4.29899 2.21251e+02  97.09   0.96523
2370  212Tl  81 131  SV   1+[4,0,0]   9+[6,0,4]  10+ -1636.90126 -0.02585  4.51473 5.54595e+01  99.19   0.92318
2371  213Tl  81 132  SV   1+[4,0,0]          --   1+ -1642.19138  0.00000  4.85485 8.58776e+01  95.70   0.86392
2372  214Tl  81 133  SV   1+[4,0,0]   9+[6,0,4]  10+ -1645.16024 -0.02695  5.02751 2.67157e+01  98.68   0.83669
2373  215Tl  81 134  SV   1+[4,0,0]          --   1+ -1650.29319  0.00000  5.37300 3.39071e+01  95.22   0.78708
2374  216Tl  81 135  SV   1+[4,0,0]   9+[6,0,4]  10+ -1653.10402 -0.02707  5.53536 1.31423e+01  98.26   0.76576
2375  217Tl  81 136  SV   1+[4,0,0]          --   1+ -1658.12903 -0.00282  5.85518 1.47414e+01  95.23   0.72699
2376  218Tl  81 137  --   1+[4,0,0]   9+[6,0,4]  10+ -1660.76359 -0.02573  6.02654 6.76224e+00  97.97   0.70780
2377  219Tl  81 138  SV   1+[4,0,0]          --   1+ -1665.73097 -0.00270  6.31526 7.00268e+00  95.49   0.67767
2378  220Tl  81 139  --   1+[4,0,0]   9+[6,0,4]  10+ -1668.21953  0.01508  6.59635 3.84619e+00  96.71   0.65071
2379  221Tl  81 140  --   1+[4,0,0]          --   1+ -1673.14588 -0.00291  6.74627 3.63732e+00  95.09   0.63720
2380  222Tl  81 141  --   1+[4,0,0]   1+[6,5,1]   0+ -1675.53935 -0.04264  6.64085 2.06795e+00  95.41   0.64664
2381  223Tl  81 142  --   1+[4,0,0]          --   1+ -1680.28025 -0.00297  7.17153 1.96457e+00  92.35   0.60177
2382  224Tl  81 143  --   1+[4,0,0]   3+[6,5,1]   4+ -1682.55761 -0.05136  7.02746 1.16887e+00  91.45   0.61332
2383  225Tl  81 144  --   1+[4,0,0]          --   1+ -1686.98554  0.00000  7.60533 1.06837e+00  87.21   0.56947
2384  226Tl  81 145  --   1+[4,0,0]   9+[6,1,5]  10+ -1689.30928  0.05216  7.62336 7.05647e-01  85.75   0.56821
2385  227Tl  81 146  --   1+[4,0,0]          --   1+ -1693.97631 -0.06808  7.19779 6.30140e-01  86.09   0.59971
2386  228Tl  81 147  --   3-[5,3,2]   5+[6,2,2]   2- -1696.23324  0.25193  8.02896 2.61878e-01  66.08   0.54113
2387  229Tl  81 148  --   3-[5,3,2]          --   3- -1700.66450  0.24822  7.73363 2.42870e-01  66.22   0.56058
2388  230Tl  81 149  --   3-[5,3,2]   7-[7,4,3]   4+ -1703.00624  0.25681  8.30941 1.80042e-01  65.15   0.52387
2389  231Tl  81 150  --   3-[5,3,2]          --   3- -1707.22229  0.25176  8.42405 1.65462e-01  65.85   0.51713
2390  232Tl  81 151  --   1-[5,3,0]   1+[6,2,0]   2- -1709.46072  0.27550  8.94109 1.24729e-01  62.83   0.48877
2391  233Tl  81 152  --   9-[5,0,5]          --   9- -1713.53251 -0.15920  8.09283 1.65945e-01  76.61   0.53710
2392  234Tl  81 153  --   1-[5,3,0]   1+[6,2,0]   2- -1715.49155  0.27549  9.59237 8.95871e-02  62.68   0.45719
2393  235Tl  81 154  --   9-[5,0,5]          --   9- -1719.63763 -0.16100  8.66841 1.16614e-01  74.56   0.50332
2394  236Tl  81 155  --   9-[5,0,5]   5+[6,3,3]  14- -1721.45509 -0.16271  9.85575 9.03255e-02  73.95   0.44556
2395  237Tl  81 156  RV   9-[5,0,5]          --   9- -1725.49895 -0.16140  9.17526 8.45100e-02  72.92   0.47692
2396  238Tl  81 157  --   9-[5,0,5]   1+[6,3,1]   8- -1727.22713 -0.16111 10.28271 6.92665e-02  71.91   0.42790
2397  239Tl  81 158  --   9-[5,0,5]          --   9- -1731.10217 -0.16083  9.70209 6.28571e-02  71.62   0.45227
2398  240Tl  81 159  --   9-[5,0,5]   1+[6,3,1]   8- -1732.73649 -0.16108 10.74718 5.17197e-02  70.64   0.41022
2399  241Tl  81 160  --   9-[5,0,5]          --   9- -1736.43276 -0.15940 10.18691 4.78241e-02  70.61   0.43174
2400  242Tl  81 161  --   9-[5,0,5]   1+[6,3,1]   8- -1737.93156 -0.15967 11.28771 3.97765e-02  69.99   0.39140
2401  243Tl  81 162  --   9-[5,0,5]          --   9- -1741.45858 -0.15691 10.62063 3.71491e-02  69.87   0.41489
2402  244Tl  81 163  --   9-[5,0,5]   1+[6,3,1]   8- -1742.76136 -0.15590 11.89720 3.13861e-02  69.59   0.37215
2403  245Tl  81 164  --   9-[5,0,5]          --   9- -1746.21238 -0.15263 10.97694 2.94894e-02  69.40   0.40200
2404  246Tl  81 165  --   9-[5,0,5]   5+[6,4,2]   4- -1747.33814 -0.14920 12.24663 2.49272e-02  69.04   0.36195
2405  247Tl  81 166  --   9-[5,0,5]          --   9- -1750.67261 -0.14638 11.38274 2.37832e-02  69.08   0.38827
2406  248Tl  81 167  --   9-[5,0,5]   3+[6,0,2]  12- -1751.76401 -0.14219 12.59542 2.07800e-02  69.04   0.35231
2407  249Tl  81 168  --   9-[5,0,5]          --   9- -1754.89884 -0.13853 11.86092 1.94405e-02  68.84   0.37324
2408  250Tl  81 169  --   9-[5,0,5]   1+[6,1,1]   8- -1755.91291 -0.13389 12.97019 1.70459e-02  68.06   0.34250
2409  251Tl  81 170  --   9-[5,0,5]          --   9- -1758.87359 -0.12890 12.50700 1.61712e-02  68.66   0.35470
2410  252Tl  81 171  --   9-[5,0,5]   1+[6,0,0]   8- -1759.78852 -0.12667 13.47403 1.41953e-02  68.66   0.33015
2411  253Tl  81 172  --   1+[4,0,0]          --   1+ -1762.68362 -0.00000 13.55856 1.52655e-02  65.23   0.32817
2412  254Tl  81 173  --   1+[4,0,0]   1+[6,0,0]   2+ -1763.74226 -0.00000 13.69940 1.48111e-02  71.37   0.32491
2413  255Tl  81 174  --   1+[4,0,0]          --   1+ -1766.80200 -0.00000 13.94791 1.26655e-02  65.18   0.31933
2414  256Tl  81 175  --   1+[4,0,0]   1+[6,0,0]   2+ -1767.77976 -0.00000 14.06416 1.24056e-02  72.17   0.31678
2415  257Tl  81 176  --   1+[4,0,0]          --   1+ -1770.86274 -0.00000 14.32644 1.06089e-02  65.18   0.31117
2416  258Tl  81 177  --   1+[4,0,0]   1+[6,0,0]   2+ -1771.70971 -0.00000 14.41308 1.04819e-02  73.10   0.30937
2417  259Tl  81 178  --   1+[4,0,0]          --   1+ -1774.67666 -0.00000 14.69977 8.90915e-03  65.26   0.30353
2418  260Tl  81 179  --   1+[4,0,0]   1+[6,0,0]   2+ -1775.34678  0.00000 14.75082 8.86916e-03  74.13   0.30252
2419  261Tl  81 180  --   1+[4,0,0]          --   1+ -1778.17761 -0.00000 15.06733 7.50149e-03  65.56   0.29637
2420  262Tl  81 181  --   1+[4,0,0]   1+[6,0,0]   2+ -1778.61391  0.00000 15.07769 7.50105e-03  75.31   0.29617
2421  263Tl  81 182  --   1+[4,0,0]          --   1+ -1781.39251 -0.00000 15.42381 6.34186e-03  66.20   0.28973
2422  264Tl  81 183  --   1+[4,0,0]  15-[7,0,7]  16- -1781.55685  0.01318 16.79216 5.70627e-03  66.13   0.26681
2423  265Tl  81 184  RV   1+[4,0,0]          --   1+ -1784.17823 -0.00000 15.77542 5.36993e-03  67.48   0.28347
2424  266Tl  81 185  --   1+[4,0,0]  11-[7,0,5]  12- -1782.93727 -0.01136 17.24854 5.02408e-03  68.97   0.25995
2425  212Pb  82 130  --          --          --   0+ -1642.36211  0.00000  0.02621 1.25279e+04  99.99 106.57935
2426  213Pb  82 131  --          --   9+[6,0,4]   9+ -1645.57065 -0.01089  2.79459 1.55712e+02 100.00   1.41919
2427  214Pb  82 132  --          --          --   0+ -1651.13925  0.00000  0.60620 8.60244e+02 100.00   5.33696
2428  215Pb  82 133  --          --   9+[6,0,4]   9+ -1654.21629 -0.00888  3.28612 7.37615e+01 100.00   1.22923
2429  216Pb  82 134  --          --          --   0+ -1659.61775  0.00000  1.15252 1.58743e+02  99.84   3.05482
2430  217Pb  82 135  --          --   9+[6,0,4]   9+ -1662.55599 -0.00606  3.77454 3.35806e+01 100.00   1.08572
2431  218Pb  82 136  --          --          --   0+ -1667.83244  0.00103  1.67884 4.67512e+01  99.97   2.21132
2432  219Pb  82 137  --          --   9+[6,0,4]   9+ -1670.62208 -0.00152  4.25198 1.56562e+01 100.00   0.97492
2433  220Pb  82 138  --          --          --   0+ -1675.83740  0.00152  2.17962 1.77252e+01 100.00   1.76431
2434  221Pb  82 139  --          --   9+[6,0,4]   9+ -1678.47997  0.00322  4.80616 7.75443e+00 100.00   0.87193
2435  222Pb  82 140  --          --          --   0+ -1683.59026  0.00180  2.66139 7.89360e+00 100.00   1.48158
2436  223Pb  82 141  --          --   9+[6,0,4]   9+ -1686.07253  0.00860  5.41348 4.06269e+00  99.84   0.78165
2437  224Pb  82 142  --          --          --   0+ -1691.06843  0.00220  3.13269 3.93005e+00 100.00   1.28268
2438  225Pb  82 143  --          --   9+[6,0,4]   9+ -1693.37363  0.01473  6.02931 2.21685e+00  97.98   0.70750
2439  226Pb  82 144  --          --          --   0+ -1698.13456 -0.01024  3.74488 2.07649e+00  98.09   1.09346
2440  227Pb  82 145  --          --   9+[6,1,5]   9+ -1700.47386  0.02121  6.66223 1.26412e+00  94.22   0.64471
2441  228Pb  82 146  --          --          --   0+ -1705.25557  0.00000  3.97805 1.17701e+00  93.67   1.03551
2442  229Pb  82 147  --          --   5+[6,2,2]   5+ -1707.37097  0.25708  7.30755 4.85730e-01  64.38   0.59125
2443  230Pb  82 148  --          --          --   0+ -1711.98486  0.00000  4.42219 6.99275e-01  88.91   0.94076
2444  231Pb  82 149  --          --   7-[7,4,3]   7- -1714.52145  0.26317  7.65827 3.12839e-01  63.52   0.56577
2445  232Pb  82 150  --          --          --   0+ -1718.87163  0.26090  6.23798 2.83540e-01  64.75   0.68548
2446  233Pb  82 151  --          --   1+[6,2,0]   1+ -1721.28762  0.26578  8.14959 2.01853e-01  64.98   0.53357
2447  234Pb  82 152  --          --          --   0+ -1725.37984  0.26226  6.83660 1.88527e-01  64.99   0.62933
2448  235Pb  82 153  --          --   1+[6,2,0]   1+ -1727.62114  0.26446  8.69354 1.41327e-01  65.09   0.50195
2449  236Pb  82 154  --          --          --   0+ -1731.51914  0.25904  7.30050 1.30495e-01  65.31   0.59179
2450  237Pb  82 155  --          --   7+[6,1,3]   7+ -1733.53643  0.25852  9.18853 1.01864e-01  65.15   0.47627
2451  238Pb  82 156  --          --          --   0+ -1737.73456 -0.17458  7.59660 1.22820e-01  74.16   0.57009
2452  239Pb  82 157  --          --   5+[6,3,3]   5+ -1739.62181 -0.17555  9.95890 9.41049e-02  73.40   0.44116
2453  240Pb  82 158  --          --          --   0+ -1743.65722 -0.17314  8.12213 8.79190e-02  72.80   0.53527
2454  241Pb  82 159  --          --   1+[6,3,1]   1+ -1745.46040 -0.17241 10.33930 7.10925e-02  71.88   0.42566
2455  242Pb  82 160  --          --          --   0+ -1749.29075 -0.17105  8.65592 6.48773e-02  71.75   0.50401
2456  243Pb  82 161  --          --   1+[6,3,1]   1+ -1750.96764 -0.17081 10.83819 5.28815e-02  70.83   0.40692
2457  244Pb  82 162  --          --          --   0+ -1754.62524 -0.16815  9.14385 4.91998e-02  70.95   0.47848
2458  245Pb  82 163  --          --   1+[6,3,1]   1+ -1756.11625 -0.16746 11.44256 4.08296e-02  70.47   0.38632
2459  246Pb  82 164  --          --          --   0+ -1759.65503 -0.16389  9.57251 3.82972e-02  70.44   0.45810
2460  247Pb  82 165  --          --   1+[6,2,0]   1+ -1760.88722 -0.16052 12.01252 3.30092e-02  70.06   0.36872
2461  248Pb  82 166  --          --          --   0+ -1764.37570 -0.15749 10.00201 3.04997e-02  70.15   0.43935
2462  249Pb  82 167  --          --   3+[6,4,2]   3+ -1765.55635 -0.15244 12.19846 2.62703e-02  70.07   0.36332
2463  250Pb  82 168  --          --          --   0+ -1768.81077 -0.14875 10.48874 2.47092e-02  69.92   0.41987
2464  251Pb  82 169  --          --   1+[6,0,0]   1+ -1770.00196  0.00000 11.45812 2.73128e-02  72.46   0.38582
2465  252Pb  82 170  --          --          --   0+ -1773.40491 -0.00000  9.70676 2.52146e-02  72.67   0.45206
2466  253Pb  82 171  --          --   1+[6,0,0]   1+ -1774.85384 -0.00000 11.89538 2.23771e-02  72.85   0.37221
2467  254Pb  82 172  --          --          --   0+ -1778.21572 -0.00000 10.12178 2.09350e-02  73.10   0.43439
2468  255Pb  82 173  --          --   1+[6,0,0]   1+ -1779.38294 -0.00000 12.35194 1.84255e-02  73.33   0.35898
2469  256Pb  82 174  --          --          --   0+ -1782.61629 -0.00000 10.54729 1.73603e-02  73.58   0.41765
2470  257Pb  82 175  --          --   1+[6,0,0]   1+ -1783.68300 -0.00000 12.83894 1.52591e-02  73.95   0.34587
2471  258Pb  82 176  --          --          --   0+ -1786.95466 -0.00000 10.96515 1.45570e-02  74.23   0.40242
2472  259Pb  82 177  --          --   3+[6,0,2]   3+ -1787.89641  0.00448 13.32483 1.29106e-02  74.76   0.33372
2473  260Pb  82 178  --          --          --   0+ -1791.04409 -0.00000 11.38706 1.22446e-02  74.94   0.38813
2474  261Pb  82 179  --          --   3+[6,0,2]   3+ -1791.82318  0.00483 13.90729 1.08373e-02  75.66   0.32023
2475  262Pb  82 180  --          --          --   0+ -1794.81938 -0.00000 11.83135 1.03093e-02  75.78   0.37414
2476  263Pb  82 181  --          --   3+[6,0,2]   3+ -1795.37831  0.00486 14.60600 9.09197e-03  76.74   0.30542
2477  264Pb  82 182  --          --          --   0+ -1798.30830  0.00000 12.29218 8.68826e-03  76.76   0.36066
2478  265Pb  82 183  RV          --  15-[7,0,7]  15- -1798.57298  0.01055 16.53654 7.80814e-03  76.81   0.27081
2479  266Pb  82 184  --          --          --   0+ -1801.37169  0.00000 12.82581 7.29104e-03  77.95   0.34621
2480  267Pb  82 185  --          --  11-[7,0,5]  11- -1800.22511 -0.00880 16.92728 6.72894e-03  79.08   0.26474
2481  214Bi  83 131  SC   9-[5,0,5]   9+[6,0,4]   0- -1650.87896 -0.02792  3.27527 4.13690e+04  99.99   1.23286
2482  215Bi  83 132  SC   9-[5,0,5]          --   9- -1656.50776 -0.02416  3.80698 3.77483e+04  99.96   1.07739
2483  216Bi  83 133  SC   9-[5,0,5]   9+[6,0,4]   0- -1659.90633 -0.02900  3.85094 1.87182e+03  99.99   1.06630
2484  217Bi  83 134  SC   9-[5,0,5]          --   9- -1665.42932 -0.02822  4.08399 1.36210e+03 100.00   1.01119
2485  218Bi  83 135  SC   1-[5,2,1]   1+[6,5,1]   0- -1668.62747  0.03546  4.46377 2.37373e+02  99.71   0.93278
2486  219Bi  83 136  SC   9-[5,0,5]          --   9- -1674.11889 -0.03651  4.37609 2.05403e+02 100.00   0.94977
2487  220Bi  83 137  SC   1-[5,2,1]   3+[6,5,1]   2- -1677.15266  0.05390  4.85801 2.96834e+01  98.23   0.86341
2488  221Bi  83 138  SV   1-[5,4,1]          --   1- -1682.57130  0.05615  4.63777 4.43323e+01  99.95   0.90082
2489  222Bi  83 139  --   1-[5,4,1]   5+[6,2,2]   4- -1685.47474  0.07047  4.76849 1.37433e+01  98.30   0.87823
2490  223Bi  83 140  --   1-[5,4,1]          --   1- -1690.77118  0.06750  4.95680 1.55410e+01  99.34   0.84763
2491  224Bi  83 141  --   1-[5,4,1]   5+[6,2,2]   4- -1693.51498  0.07936  5.44166 6.21209e+00  96.26   0.77792
2492  225Bi  83 142  --   1-[5,4,1]          --   1- -1698.71931  0.07474  5.24564 6.71439e+00  97.77   0.80466
2493  226Bi  83 143  --   1-[5,4,1]   7+[6,1,3]   6- -1701.32972  0.08123  5.97201 3.55403e+00  96.05   0.71379
2494  227Bi  83 144  --   1-[5,4,1]          --   1- -1706.39340  0.08007  5.65261 3.28355e+00  95.45   0.75107
2495  228Bi  83 145  --   1-[5,4,1]   9+[6,1,5]   8- -1708.85948  0.07745  6.46159 2.09164e+00  94.61   0.66336
2496  229Bi  83 146  --   9-[5,0,5]          --   9- -1713.71907 -0.06163  6.11929 2.10790e+00  95.79   0.69783
2497  230Bi  83 147  --   3+[4,0,2]   5+[6,2,2]   2+ -1716.63844  0.25356  6.83020 7.16339e-01  65.92   0.62988
2498  231Bi  83 148  --   3+[4,0,2]          --   3+ -1721.37820  0.25051  6.68763 6.61374e-01  66.10   0.64242
2499  232Bi  83 149  --   1-[5,3,0]   7-[7,4,3]   8+ -1724.12002  0.26541  7.20853 4.33236e-01  64.80   0.59887
2500  233Bi  83 150  --   3+[4,0,2]          --   3+ -1728.63866  0.25592  7.28565 4.08233e-01  66.08   0.59292
2501  234Bi  83 151  --   1-[5,3,0]   1+[6,2,0]   2- -1731.21671  0.26747  7.66779 2.73854e-01  66.13   0.56511
2502  235Bi  83 152  --   1-[5,3,0]          --   1- -1735.47511  0.26477  7.87199 2.56880e-01  65.86   0.55130
2503  236Bi  83 153  --   1-[5,3,0]   1+[6,2,0]   2- -1737.88183  0.26602  8.22698 1.90818e-01  66.01   0.52883
2504  237Bi  83 154  --   7-[5,1,4]          --   7- -1742.15436 -0.18382  7.57097 2.72555e-01  77.04   0.57190
2505  238Bi  83 155  --   7-[5,1,4]   5+[6,3,3]  12- -1744.33754 -0.18343  8.63763 1.93966e-01  76.72   0.50502
2506  239Bi  83 156  --   7-[5,1,4]          --   7- -1748.72296 -0.18275  8.08883 1.80915e-01  75.38   0.53735
2507  240Bi  83 157  --   7-[5,1,4]   5+[6,3,3]  12- -1750.78878 -0.18297  9.07913 1.34126e-01  74.73   0.48172
2508  241Bi  83 158  --   7-[5,1,4]          --   7- -1754.97906 -0.18082  8.54430 1.24644e-01  74.01   0.51024
2509  242Bi  83 159  --   7-[5,1,4]   1+[6,3,1]   8- -1756.93370 -0.17946  9.39233 9.82964e-02  72.74   0.46645
2510  243Bi  83 160  --   7-[5,1,4]          --   7- -1760.95776 -0.17819  9.03659 8.91781e-02  72.92   0.48387
2511  244Bi  83 161  --   7-[5,1,4]   1+[6,3,1]   8- -1762.81212 -0.17733  9.77621 7.14768e-02  71.97   0.44901
2512  245Bi  83 162  --   7-[5,1,4]          --   7- -1766.63542 -0.17489  9.48936 6.58916e-02  72.08   0.46191
2513  246Bi  83 163  --   7-[5,1,4]   1+[6,3,1]   8- -1768.31545 -0.17398 10.26940 5.38085e-02  71.55   0.42843
2514  247Bi  83 164  --   7-[5,1,4]          --   7- -1771.98925 -0.17058  9.88773 5.00822e-02  71.50   0.44418
2515  248Bi  83 165  --   7-[5,1,4]   1+[6,3,1]   6- -1773.40061 -0.16800 10.80726 4.18298e-02  71.28   0.40804
2516  249Bi  83 166  RV   7-[5,1,4]          --   7- -1777.01676 -0.16450 10.22609 3.89979e-02  71.14   0.43016
2517  250Bi  83 167  --   7-[5,1,4]   5+[6,4,2]   2- -1778.32996 -0.16019 10.89943 3.24701e-02  70.79   0.40474
2518  251Bi  83 168  --   7-[5,1,4]          --   7- -1781.71755 -0.15641 10.68980 3.08693e-02  70.85   0.41232
2519  252Bi  83 169  --   7-[5,1,4]   3+[6,4,2]  10- -1782.95771 -0.15213 11.49835 2.63915e-02  70.79   0.38453
2520  253Bi  83 170  --   9-[5,0,5]          --   9- -1786.28889 -0.06224 11.02261 3.02865e-02  73.79   0.40041
2521  254Bi  83 171  --   9-[5,0,5]   1+[6,0,0]   8- -1787.63082 -0.05310 11.85504 2.79792e-02  76.26   0.37342
2522  255Bi  83 172  --   9-[5,0,5]          --   9- -1791.13622 -0.05031 11.81127 2.51562e-02  74.09   0.37475
2523  256Bi  83 173  --   9-[5,0,5]   1+[6,0,0]   8- -1792.48344 -0.04086 12.22447 2.26832e-02  74.37   0.36258
2524  257Bi  83 174  --   9-[5,0,5]          --   9- -1795.90849 -0.03753 12.63071 2.11294e-02  74.53   0.35136
2525  258Bi  83 175  --   9-[5,0,5]   1+[6,0,0]   8- -1797.17957 -0.03216 12.84396 1.89595e-02  74.83   0.34574
2526  259Bi  83 176  --   9-[5,0,5]          --   9- -1800.43715 -0.02759 13.28195 1.76891e-02  75.04   0.33476
2527  260Bi  83 177  --   9-[5,0,5]   1+[6,6,0]   8- -1801.50554 -0.02358 13.59304 1.66645e-02  80.70   0.32737
2528  261Bi  83 178  --   9-[5,0,5]          --   9- -1804.72077 -0.02041 13.73014 1.47999e-02  75.63   0.32421
2529  262Bi  83 179  --   9-[5,0,5]   1+[6,6,0]   8- -1805.84217 -0.02508 13.89018 1.31090e-02  76.18   0.32061
2530  263Bi  83 180  --   9-[5,0,5]          --   9- -1808.80680 -0.01511 14.09197 1.24180e-02  76.33   0.31617
2531  264Bi  83 181  --   9-[5,0,5]   1+[6,6,0]   8- -1809.76300 -0.02227 14.27925 1.09355e-02  77.08   0.31217
2532  265Bi  83 182  --   9-[5,0,5]          --   9- -1812.65309 -0.01112 14.64118 1.04370e-02  77.15   0.30471
2533  266Bi  83 183  --   9-[5,0,5]   1+[6,6,0]   8- -1813.26746 -0.01890 16.12039 1.00268e-02  85.91   0.27759
2534  267Bi  83 184  --   9-[5,0,5]          --   9- -1816.07967 -0.00786 15.02540 8.73164e-03  78.18   0.29717
2535  268Bi  83 185  --   9-[5,0,5]  11-[7,0,5]   2+ -1815.22875 -0.01647 16.16427 8.01940e-03  79.55   0.27686
2536  220Po  84 136  --          --          --   0+ -1681.09623  0.00455  0.33844 4.85665e+04  99.96   9.01435
2537  221Po  84 137  --          --   9+[6,0,4]   9+ -1684.18741 -0.00785  2.94759 2.19170e+02 100.00   1.35389
2538  222Po  84 138  --          --          --   0+ -1690.00648  0.09813  1.66478 2.11111e+02  99.71   2.22740
2539  223Po  84 139  --          --   5+[6,2,2]   5+ -1693.24485  0.11170  4.25507 3.58625e+01  94.13   0.97427
2540  224Po  84 140  --          --          --   0+ -1698.72054  0.11426  2.39185 4.18245e+01  96.58   1.62700
2541  225Po  84 141  --          --   5+[6,2,2]   5+ -1701.83116  0.13322  4.93517 1.12429e+01  88.07   0.85104
2542  226Po  84 142  --          --          --   0+ -1707.16461  0.13400  3.06272 1.21452e+01  90.27   1.30868
2543  227Po  84 143  --          --   1+[6,4,0]   1+ -1710.34430  0.20032  5.23228 4.14449e+00  73.67   0.80655
2544  228Po  84 144  --          --          --   0+ -1715.55151  0.20841  3.61580 4.60724e+00  70.40   1.12847
2545  229Po  84 145  --          --   5+[6,2,2]   5+ -1718.84238  0.23613  5.44539 2.52325e+00  65.32   0.77743
2546  230Po  84 146  --          --          --   0+ -1723.87807  0.23653  4.05560 2.37517e+00  66.23   1.01759
2547  231Po  84 147  --          --   5+[6,2,2]   5+ -1726.98824  0.25444  6.11757 1.38781e+00  65.78   0.69801
2548  232Po  84 148  --          --          --   0+ -1731.88554  0.25036  4.50295 1.29501e+00  66.15   0.92538
2549  233Po  84 149  --          --   7-[7,4,3]   7- -1734.79354  0.26032  6.53234 8.31385e-01  65.35   0.65666
2550  234Po  84 150  --          --          --   0+ -1739.44290  0.25746  5.09717 7.48078e-01  66.53   0.82618
2551  235Po  84 151  RV          --   1+[6,2,0]   1+ -1742.15175  0.26327  7.03967 4.80548e-01  67.27   0.61232
2552  236Po  84 152  --          --          --   0+ -1746.58026  0.25797  5.70895 4.62063e-01  66.99   0.74421
2553  237Po  84 153  --          --   1+[6,2,0]   1+ -1749.12978  0.26066  7.54962 3.22028e-01  67.44   0.57343
2554  238Po  84 154  --          --          --   0+ -1753.31009  0.25349  6.18582 2.98440e-01  67.53   0.69085
2555  239Po  84 155  --          --   7+[6,1,3]   7+ -1755.64151  0.25327  8.06146 2.21499e-01  67.44   0.53907
2556  240Po  84 156  --          --          --   0+ -1759.71653  0.24571  6.60857 1.99633e-01  68.05   0.64959
2557  241Po  84 157  --          --   5+[6,3,3]   5+ -1761.92868 -0.19058  8.48379 2.18329e-01  78.38   0.51368
2558  242Po  84 158  --          --          --   0+ -1766.25815 -0.18818  6.67907 2.04229e-01  77.73   0.64319
2559  243Po  84 159  --          --   3+[6,3,1]   3+ -1768.34328 -0.18639  8.91155 1.52089e-01  75.54   0.49030
2560  244Po  84 160  --          --          --   0+ -1772.53621 -0.18442  7.18538 1.40321e-01  76.31   0.60068
2561  245Po  84 161  --          --   1+[6,3,1]   1+ -1774.53783 -0.18281  9.31697 1.08962e-01  74.83   0.47003
2562  246Po  84 162  --          --          --   0+ -1778.51139 -0.18014  7.67635 1.00262e-01  75.13   0.56452
2563  247Po  84 163  --          --   1+[6,3,1]   1+ -1780.35094 -0.17899  9.85910 7.95450e-02  74.09   0.44541
2564  248Po  84 164  --          --          --   0+ -1784.16707 -0.17494  8.11448 7.40391e-02  74.19   0.53575
2565  249Po  84 165  --          --   1+[6,3,1]   1+ -1785.74040 -0.17260 10.51017 6.02750e-02  73.65   0.41905
2566  250Po  84 166  --          --          --   0+ -1789.48853 -0.16761  8.48198 5.62751e-02  73.53   0.51379
2567  251Po  84 167  --          --   5+[6,4,2]   5+ -1790.93392 -0.16153 10.72573 4.58517e-02  72.85   0.41100
2568  252Po  84 168  --          --          --   0+ -1794.48971 -0.15603  9.00420 4.39117e-02  73.01   0.48552
2569  253Po  84 169  --          --   3+[6,4,2]   3+ -1795.89515 -0.14850 11.11013 3.71771e-02  72.82   0.39739
2570  254Po  84 170  --          --          --   0+ -1799.28844 -0.09498  9.34883 3.81203e-02  74.68   0.46851
2571  255Po  84 171  --          --   1+[6,6,0]   1+ -1800.78825 -0.07358 11.48057 3.50846e-02  75.60   0.38510
2572  256Po  84 172  --          --          --   0+ -1804.40852  0.00000  9.02772 3.63074e-02  76.46   0.48432
2573  257Po  84 173  --          --   1+[6,0,0]   1+ -1805.91499  0.00000 11.18959 3.15143e-02  76.39   0.39469
2574  258Po  84 174  --          --          --   0+ -1809.53331  0.00000  9.46693 2.92453e-02  76.48   0.46295
2575  259Po  84 175  --          --   1+[6,0,0]   1+ -1810.95382  0.00000 11.64399 2.53758e-02  76.54   0.37991
2576  260Po  84 176  --          --          --   0+ -1814.37870  0.00000  9.90625 2.37228e-02  76.64   0.44339
2577  261Po  84 177  --          --   1+[6,0,0]   1+ -1815.70374 -0.00000 12.12245 2.05822e-02  76.83   0.36551
2578  262Po  84 178  --          --          --   0+ -1819.03529  0.00000 10.34437 1.94295e-02  76.91   0.42547
2579  263Po  84 179  --          --   3+[6,0,2]   3+ -1820.26531  0.00717 12.55883 1.70398e-02  77.27   0.35329
2580  264Po  84 180  --          --          --   0+ -1823.49681  0.00000 10.78119 1.60447e-02  77.30   0.40898
2581  265Po  84 181  --          --   3+[6,0,2]   3+ -1824.58714  0.00628 13.10669 1.40654e-02  77.80   0.33907
2582  266Po  84 182  --          --          --   0+ -1827.72205  0.00000 11.24167 1.33159e-02  77.79   0.39294
2583  267Po  84 183  --          --   1+[6,3,1]   1+ -1828.58539 -0.01232 15.31794 1.28744e-02  87.25   0.29167
2584  268Po  84 184  --          --          --   0+ -1831.55869  0.00000 11.74112 1.10121e-02  78.22   0.37690
2585  269Po  84 185  --          --  11-[7,0,5]  11- -1830.66563 -0.01102 15.64975 9.99461e-03  79.65   0.28568
2586  220At  85 135  SC   3-[5,3,2]   3+[6,3,1]   0- -1681.07055  0.11496  2.27418 1.46425e+03  38.71   1.70025
2587  221At  85 136  --   3-[5,3,2]          --   3- -1687.02982  0.11796  1.56403 3.24219e+03  99.75   2.35030
2588  222At  85 137  SC   3-[5,3,2]   3+[6,3,1]   0- -1690.78321  0.12901  3.18786 2.68450e+02  49.91   1.26292
2589  223At  85 138  --   3-[5,3,2]          --   3- -1696.65020  0.13207  2.21901 3.23872e+02  96.97   1.73702
2590  224At  85 139  --   3-[5,3,2]   5+[6,4,2]   2- -1700.19465  0.13927  3.76947 6.18055e+01  91.93   1.08704
2591  225At  85 140  --   3-[5,3,2]          --   3- -1705.93827  0.14388  2.90181 5.74154e+01  90.89   1.37277
2592  226At  85 141  --   3-[5,3,2]   5+[6,2,2]   2- -1709.35997  0.15234  4.34582 1.62479e+01  83.75   0.95578
2593  227At  85 142  --   3-[5,3,2]          --   3- -1714.92110  0.15472  3.46126 1.62438e+01  85.79   1.17352
2594  228At  85 143  --   3-[5,3,2]   1+[6,3,1]   4- -1718.24756  0.17496  4.80476 4.38896e+00  82.22   0.87216
2595  229At  85 144  --   3-[5,3,2]          --   3- -1723.59959  0.17337  4.18678 6.11589e+00  81.15   0.98868
2596  230At  85 145  --   1+[4,0,0]   5+[6,2,2]   6+ -1726.99139  0.23223  4.99606 4.00880e+00  67.30   0.84152
2597  231At  85 146  RV   1+[4,0,0]          --   1+ -1732.20910  0.23108  5.05801 3.80698e+00  68.44   0.83206
2598  232At  85 147  --   1-[5,3,0]   5+[6,2,2]   6- -1735.47268  0.25323  5.65823 1.85410e+00  70.73   0.75038
2599  233At  85 148  --   1-[5,3,0]          --   1- -1740.52976  0.24879  5.58014 1.76675e+00  70.36   0.76008
2600  234At  85 149  --   1-[5,3,0]   7-[7,4,3]   8+ -1743.59911  0.25738  6.06625 1.11347e+00  70.19   0.70349
2601  235At  85 150  --   1-[5,3,0]          --   1- -1748.41046  0.25372  6.12327 1.01709e+00  70.37   0.69741
2602  236At  85 151  --   1-[5,3,0]   1+[6,2,0]   2- -1751.24542  0.25817  6.57124 6.36888e-01  70.39   0.65303
2603  237At  85 152  --   1-[5,3,0]          --   1- -1755.83609  0.25301  6.74026 6.28661e-01  69.89   0.63773
2604  238At  85 153  --   1-[5,3,0]   1+[6,2,0]   2- -1758.53652  0.25504  7.10016 4.36255e-01  70.12   0.60743
2605  239At  85 154  --   1-[5,3,0]          --   1- -1762.87488  0.24835  7.22217 4.04869e-01  69.62   0.59781
2606  240At  85 155  --   1-[5,3,0]   1+[6,2,0]   2- -1765.37054  0.24694  7.66787 2.99385e-01  70.27   0.56510
2607  241At  85 156  --   1-[5,3,0]          --   1- -1769.61836  0.24216  7.64774 2.69158e-01  69.64   0.56650
2608  242At  85 157  --   1-[5,3,0]   7+[6,1,3]   8- -1771.91817  0.24645  8.16931 1.96092e-01  69.16   0.53235
2609  243At  85 158  --  13+[6,0,6]          --  13+ -1776.35213 -0.20022  7.00451 2.82910e-01  79.18   0.61520
2610  244At  85 159  --  13+[6,0,6]   5+[6,3,3]   8+ -1778.58925 -0.19917  8.47441 2.01332e-01  78.35   0.51422
2611  245At  85 160  --  13+[6,0,6]          --  13+ -1782.92061 -0.19631  7.56176 1.88802e-01  78.18   0.57256
2612  246At  85 161  --  13+[6,0,6]   1+[6,3,1]  12+ -1785.04685 -0.19392  8.86626 1.44236e-01  76.84   0.49268
2613  247At  85 162  --  13+[6,0,6]          --  13+ -1789.15274 -0.19207  8.17953 1.31802e-01  77.31   0.53172
2614  248At  85 163  --  13+[6,0,6]   1+[6,3,1]  12+ -1791.14650 -0.19036  9.40597 1.03231e-01  76.37   0.46580
2615  249At  85 164  --  13+[6,0,6]          --  13+ -1795.07062 -0.18737  8.76171 9.57534e-02  76.63   0.49825
2616  250At  85 165  --  13+[6,0,6]   1+[6,3,1]  12+ -1796.79991 -0.18573 10.09957 7.68079e-02  76.19   0.43530
2617  251At  85 166  --   1+[4,4,0]          --   1+ -1800.66172 -0.14710  8.81775 7.91381e-02  75.96   0.49525
2618  252At  85 167  --   1+[4,4,0]   3+[6,4,2]   2+ -1802.30309 -0.14172 10.12592 6.50781e-02  76.01   0.43422
2619  253At  85 168  --   1+[4,4,0]          --   1+ -1806.11245 -0.13855  9.24217 6.03419e-02  75.32   0.47365
2620  254At  85 169  --   7-[5,1,4]   1+[6,5,1]   6- -1807.76992 -0.10511 10.48631 5.15974e-02  77.09   0.41997
2621  255At  85 170  --   7-[5,1,4]          --   7- -1811.48559 -0.10044  9.41676 4.70889e-02  76.18   0.46530
2622  256At  85 171  --   7-[5,1,4]   1+[6,4,0]   6- -1813.03479 -0.09960 10.96933 4.04436e-02  77.12   0.40227
2623  257At  85 172  --   7-[5,1,4]          --   7- -1816.68414 -0.09123  9.88307 3.79270e-02  76.29   0.44438
2624  258At  85 173  --   7-[5,1,4]   1+[6,0,0]   8- -1818.33966 -0.07734 11.28676 3.51616e-02  77.27   0.39143
2625  259At  85 174  RV   7-[5,1,4]          --   7- -1821.99476 -0.07208 10.34742 3.26500e-02  77.03   0.42535
2626  260At  85 175  --   7-[5,1,4]   1+[6,0,0]   8- -1823.47718 -0.06395 11.56598 2.90692e-02  77.42   0.38237
2627  261At  85 176  --   9-[5,0,5]          --   9- -1826.93660 -0.02982 10.63912 2.90495e-02  77.96   0.41420
2628  262At  85 177  --   9-[5,0,5]   1+[6,0,0]   8- -1828.48945 -0.02403 11.54597 2.57090e-02  78.12   0.38301
2629  263At  85 178  --   3-[5,3,2]          --   3- -1831.86968  0.01245 11.19219 2.39113e-02  78.17   0.39460
2630  264At  85 179  --   1-[5,2,1]   3+[6,0,2]   4- -1833.32413  0.01569 12.08052 2.09225e-02  78.45   0.36673
2631  265At  85 180  --   9-[5,0,5]          --   9- -1836.68239 -0.00972 11.60147 1.96105e-02  78.41   0.38125
2632  266At  85 181  --   9-[5,0,5]   1+[6,6,0]   8- -1838.07436 -0.01857 12.42896 1.71217e-02  78.74   0.35684
2633  267At  85 182  --   9-[5,0,5]          --   9- -1841.18859 -0.00627 12.08625 1.61559e-02  78.75   0.36656
2634  268At  85 183  --   5-[5,2,3]   1+[6,3,1]   4- -1842.32176 -0.01310 14.71900 1.53178e-02  86.39   0.30315
2635  269At  85 184  --   9-[5,0,5]          --   9- -1845.38081 -0.00396 12.59314 1.33439e-02  79.14   0.35237
2636  270At  85 185  --   9-[5,0,5]  11-[7,0,5]   2+ -1844.68234 -0.01324 15.08059 1.20174e-02  80.71   0.29611
2637  224Rn  86 138  --          --          --   0+ -1703.70839  0.14950  0.45243 4.88436e+04  99.39   6.92572
2638  225Rn  86 139  SC          --   5+[6,4,2]   5+ -1707.53430  0.15886  2.91536 2.57798e+02  97.33   1.36712
2639  226Rn  86 140  --          --          --   0+ -1713.55863  0.16766  1.14420 8.18919e+02  86.25   3.07387
2640  227Rn  86 141  --          --   1+[6,3,1]   1+ -1717.35240  0.18831  3.36767 2.45978e+01  72.25   1.20263
2641  228Rn  86 142  --          --          --   0+ -1723.13285  0.19019  1.82867 9.98814e+01  73.64   2.05419
2642  229Rn  86 143  --          --   1+[6,3,1]   1+ -1726.89425  0.21443  3.86252 2.64390e+01  57.42   1.06342
2643  230Rn  86 144  --          --          --   0+ -1732.47088  0.21698  2.39789 2.71830e+01  67.21   1.62342
2644  231Rn  86 145  --          --   5+[6,2,2]   5+ -1736.14521  0.23729  4.28714 1.04121e+01  65.28   0.96765
2645  232Rn  86 146  --          --          --   0+ -1741.52764  0.23752  2.95406 1.04783e+01  66.94   1.35126
2646  233Rn  86 147  --          --   5+[6,2,2]   5+ -1745.00901  0.25401  4.95458 4.92597e+00  68.38   0.84798
2647  234Rn  86 148  --          --          --   0+ -1750.20092  0.24957  3.42584 4.73409e+00  68.47   1.18437
2648  235Rn  86 149  --          --   7-[7,4,3]   7- -1753.45523  0.25890  5.41051 2.66590e+00  68.31   0.78205
2649  236Rn  86 150  --          --          --   0+ -1758.41103  0.25584  3.96186 2.39607e+00  69.04   1.03933
2650  237Rn  86 151  --          --   1+[6,2,0]   1+ -1761.40755  0.26168  5.93354 1.29196e+00  70.53   0.71808
2651  238Rn  86 152  --          --          --   0+ -1766.14794  0.25516  4.59490 1.32373e+00  69.19   0.90849
2652  239Rn  86 153  --          --   1+[6,2,0]   1+ -1769.01125  0.25785  6.41847 8.18214e-01  70.02   0.66751
2653  240Rn  86 154  --          --          --   0+ -1773.50697  0.24872  5.08203 7.78363e-01  69.59   0.82845
2654  241Rn  86 155  --          --   1+[6,2,0]   1+ -1776.17168  0.24612  7.01935 5.28926e-01  70.56   0.61398
2655  242Rn  86 156  --          --          --   0+ -1780.57893  0.23898  5.50160 4.83182e-01  70.43   0.77010
2656  243Rn  86 157  --          --   7+[6,1,3]   7+ -1783.03045  0.24506  7.52416 3.32426e-01  69.67   0.57525
2657  244Rn  86 158  --          --          --   0+ -1787.34944  0.22868  5.89122 3.13116e-01  71.35   0.72287
2658  245Rn  86 159  --          --   9-[7,3,4]   9- -1789.51682  0.22387  8.20138 2.29311e-01  70.78   0.53039
2659  246Rn  86 160  --          --          --   0+ -1793.83400 -0.19613  5.77281 3.32793e-01  80.79   0.73659
2660  247Rn  86 161  --          --   1+[6,3,1]   1+ -1796.12348 -0.19251  7.91529 2.44670e-01  78.97   0.54845
2661  248Rn  86 162  --          --          --   0+ -1800.41869 -0.19004  6.27474 2.25562e-01  79.74   0.68174
2662  249Rn  86 163  --          --   1+[6,3,1]   1+ -1802.58162 -0.18774  8.40298 1.70837e-01  78.29   0.51835
2663  250Rn  86 164  --          --          --   0+ -1806.67081 -0.18330  6.72602 1.59053e-01  78.75   0.63899
2664  251Rn  86 165  --          --   1+[6,3,1]   1+ -1808.59595 -0.18108  9.03079 1.24054e-01  77.87   0.48416
2665  252Rn  86 166  --          --          --   0+ -1812.58445 -0.17377  7.08629 1.16232e-01  78.00   0.60855
2666  253Rn  86 167  --          --   5+[6,4,2]   5+ -1814.29436 -0.16161  9.35245 9.14534e-02  77.16   0.46834
2667  254Rn  86 168  --          --          --   0+ -1818.21614 -0.13941  7.67176 9.01374e-02  78.29   0.56483
2668  255Rn  86 169  --          --   1+[6,4,0]   1+ -1820.00221 -0.11961  9.79521 7.55107e-02  79.08   0.44818
2669  256Rn  86 170  --          --          --   0+ -1823.87044 -0.10767  8.07321 6.98776e-02  78.98   0.53833
2670  257Rn  86 171  --          --   1+[6,4,0]   1+ -1825.59934 -0.10579 10.24508 5.86434e-02  79.65   0.42940
2671  258Rn  86 172  --          --          --   0+ -1829.37241 -0.09378  8.45708 5.47610e-02  78.90   0.51522
2672  259Rn  86 173  RV          --   1+[6,6,0]   1+ -1831.14160 -0.08067 10.57461 4.90705e-02  79.54   0.41661
2673  260Rn  86 174  --          --          --   0+ -1834.70191 -0.07908  8.84004 4.40232e-02  78.99   0.49406
2674  261Rn  86 175  --          --   1+[6,6,0]   1+ -1836.61706 -0.06293 10.79198 4.03048e-02  79.64   0.40859
2675  262Rn  86 176  --          --          --   0+ -1840.17065  0.00000  8.85955 4.06600e-02  80.38   0.49303
2676  263Rn  86 177  --          --   1+[6,0,0]   1+ -1841.87679  0.00000 10.91635 3.47636e-02  80.24   0.40414
2677  264Rn  86 178  --          --          --   0+ -1845.51367  0.00000  9.30950 3.23784e-02  80.20   0.47039
2678  265Rn  86 179  --          --   3+[6,0,2]   3+ -1847.11524  0.00874 11.33215 2.79608e-02  80.20   0.38993
2679  266Rn  86 180  --          --          --   0+ -1850.57570  0.00000  9.76417 2.60041e-02  80.14   0.44953
2680  267Rn  86 181  --          --   3+[6,0,2]   3+ -1852.09131  0.00687 11.78956 2.25463e-02  80.24   0.37541
2681  268Rn  86 182  --          --          --   0+ -1855.41888  0.00000 10.22382 2.11240e-02  80.18   0.43025
2682  269Rn  86 183  --          --   3+[6,0,2]   3+ -1856.78266  0.00584 14.00413 1.83474e-02  80.33   0.31809
2683  270Rn  86 184  --          --          --   0+ -1859.93582  0.00000 10.72414 1.72013e-02  80.04   0.41106
2684  271Rn  86 185  --          --  11-[7,0,5]  11- -1859.28992 -0.01188 14.46380 1.52512e-02  81.61   0.30832
2685  225Fr  87 138  --   1-[5,3,0]          --   1- -1709.46959  0.16526  1.06070 2.91717e+04  85.78   3.28079
2686  226Fr  87 139  SC   1-[5,3,0]   3-[7,6,1]   4+ -1713.62673  0.17891  2.33556 2.82373e+03  79.60   1.66120
2687  227Fr  87 140  --   1-[5,3,0]          --   1- -1719.86945  0.18175  1.81398 1.42492e+03  88.30   2.06854
2688  228Fr  87 141  --   1-[5,3,0]   1+[6,3,1]   0- -1723.94489  0.19779  2.83091 1.28791e+02   6.70   1.40311
2689  229Fr  87 142  --   1-[5,3,0]          --   1- -1729.94090  0.19923  2.63392 1.65048e+02  78.83   1.49516
2690  230Fr  87 143  SC   1-[5,3,0]   1+[6,3,1]   0- -1733.94179  0.21705  3.40110 1.46519e+02  44.60   1.19207
2691  231Fr  87 144  --   1-[5,3,0]          --   1- -1739.67542  0.21825  3.27943 3.56544e+01  77.70   1.23146
2692  232Fr  87 145  --   1-[5,3,0]   5+[6,2,2]   6- -1743.52749  0.23411  3.86975 1.25839e+01  76.23   1.06163
2693  233Fr  87 146  --   1-[5,3,0]          --   1- -1749.06665  0.23344  3.90519 1.20071e+01  79.49   1.05293
2694  234Fr  87 147  --   1+[4,0,0]   5+[6,2,2]   6+ -1752.70230  0.25481  4.48110 8.35546e+00  72.19   0.92949
2695  235Fr  87 148  --   1-[5,3,0]          --   1- -1758.03969  0.24290  4.44332 5.50544e+00  79.69   0.93668
2696  236Fr  87 149  --   1+[4,0,0]   7-[7,4,3]   8- -1761.46168  0.25779  4.97144 4.34252e+00  71.99   0.84534
2697  237Fr  87 150  --   1+[4,0,0]          --   1+ -1766.56820  0.25468  5.01072 3.90838e+00  72.00   0.83926
2698  238Fr  87 151  --   1+[4,0,0]   1+[6,2,0]   2+ -1769.70277  0.25968  5.51055 1.98660e+00  75.05   0.76894
2699  239Fr  87 152  --   1+[4,0,0]          --   1+ -1774.60982  0.25229  5.65836 2.09058e+00  71.30   0.75036
2700  240Fr  87 153  --   1+[4,0,0]   1+[6,2,0]   2+ -1777.63362  0.25418  6.02510 1.24027e+00  73.45   0.70795
2701  241Fr  87 154  --   1+[4,0,0]          --   1+ -1782.30588  0.24493  6.13945 1.19859e+00  71.02   0.69570
2702  242Fr  87 155  --   1+[4,0,0]   1+[6,2,0]   2+ -1785.13329  0.24225  6.56066 7.93304e-01  73.12   0.65402
2703  243Fr  87 156  --   1-[5,3,0]          --   1- -1789.70177  0.22888  6.51708 6.64402e-01  73.69   0.65810
2704  244Fr  87 157  --   1+[4,0,0]   7+[6,1,3]   8+ -1792.30574  0.24030  7.11083 4.79357e-01  70.84   0.60658
2705  245Fr  87 158  --   1-[5,5,0]          --   1- -1796.82345  0.22134  6.91470 4.29679e-01  73.68   0.62268
2706  246Fr  87 159  --   1-[5,5,0]   9-[7,3,4]  10+ -1799.14901  0.21869  7.80232 3.12406e-01  73.04   0.55593
2707  247Fr  87 160  RV   5-[5,2,3]          --   5- -1803.63160  0.19634  7.20877 3.03600e-01  75.77   0.59885
2708  248Fr  87 161  --   5-[5,2,3]   9+[6,0,4]   4- -1805.88445  0.17555  8.14177 2.66214e-01  76.48   0.53405
2709  249Fr  87 162  --   5-[5,2,3]          --   5- -1810.28247  0.16344  7.45615 2.35750e-01  78.53   0.58018
2710  250Fr  87 163  --   5-[5,2,3]   3+[6,1,1]   2- -1812.45422  0.15891  8.49757 1.85773e-01  79.37   0.51290
2711  251Fr  87 164  --   5-[5,2,3]          --   5- -1816.76643  0.14733  7.71745 1.75866e-01  79.23   0.56169
2712  252Fr  87 165  --   5-[5,2,3]   3+[6,1,1]   2- -1818.89259  0.14408  8.82225 1.39285e-01  79.49   0.49501
2713  253Fr  87 166  --   5-[5,2,3]          --   5- -1823.06369  0.13509  8.00612 1.32505e-01  79.36   0.54258
2714  254Fr  87 167  --   5-[5,2,3]   3+[6,1,1]   2- -1825.09651  0.13203  9.18504 1.06169e-01  79.30   0.47644
2715  255Fr  87 168  --   5-[5,2,3]          --   5- -1829.15926  0.12337  8.32969 1.02051e-01  79.44   0.52266
2716  256Fr  87 169  --   5-[5,2,3]   1+[6,1,1]   6- -1831.10552  0.12029  9.46162 8.44578e-02  79.50   0.46320
2717  257Fr  87 170  --   5-[5,2,3]          --   5- -1835.02382  0.11067  8.74626 8.06627e-02  79.64   0.49908
2718  258Fr  87 171  --   5-[5,2,3]   1+[6,1,1]   6- -1836.89279  0.10635  9.81216 6.78603e-02  79.72   0.44744
2719  259Fr  87 172  --   5-[5,2,3]          --   5- -1840.71673  0.09511  9.12708 6.59068e-02  80.07   0.47931
2720  260Fr  87 173  --   5-[5,2,3]   5+[6,0,2]   0- -1842.63891  0.08705 10.08688 5.85169e-02  80.79   0.43582
2721  261Fr  87 174  --   5-[5,2,3]          --   5- -1846.34603 -0.08419  9.42347 5.49155e-02  80.61   0.46498
2722  262Fr  87 175  --   7-[5,1,4]   1+[6,5,1]   8- -1848.23568 -0.06373 10.17820 5.18286e-02  81.90   0.43209
2723  263Fr  87 176  --   1-[5,2,1]          --   1- -1851.94484  0.03324  9.76905 5.00194e-02  82.09   0.44932
2724  264Fr  87 177  --   9-[5,0,5]   1+[6,0,0]   8- -1853.82403 -0.00902 10.41086 4.40723e-02  82.23   0.42287
2725  265Fr  87 178  --   9-[5,0,5]          --   9- -1857.53217 -0.00226 10.12994 4.04184e-02  82.00   0.43405
2726  266Fr  87 179  --   1-[5,2,1]   1+[6,0,0]   0- -1859.33928 -0.01117 10.81957 3.46636e-02  81.87   0.40759
2727  267Fr  87 180  --   9-[5,0,5]          --   9- -1862.90667 -0.00114 10.57810 3.21075e-02  81.75   0.41648
2728  268Fr  87 181  --   9-[5,0,5]   3+[6,0,2]  12- -1864.62623  0.00401 11.28760 2.77605e-02  81.77   0.39140
2729  269Fr  87 182  --   9-[5,0,5]          --   9- -1868.05496 -0.00064 11.04321 2.58671e-02  81.64   0.39969
2730  270Fr  87 183  --   9-[5,0,5]   1+[6,3,1]   8- -1869.69948 -0.01236 13.31001 2.23841e-02  81.65   0.33408
2731  271Fr  87 184  --   9-[5,0,5]          --   9- -1872.88669 -0.00033 11.52650 2.10292e-02  81.57   0.38363
2732  272Fr  87 185  --   7-[5,1,4]  11-[7,0,5]   4+ -1872.35354 -0.01256 13.99103 1.83977e-02  83.11   0.31838
2733  230Ra  88 142  --          --          --   0+ -1737.52805  0.21781  0.66398 1.03251e+04  57.27   4.92608
2734  231Ra  88 143  --          --   1+[6,3,1]   1+ -1741.83221  0.23279  2.58983 2.43141e+02  48.42   1.51750
2735  232Ra  88 144  --          --          --   0+ -1747.75267  0.23390  1.24769 4.71470e+02  62.38   2.85361
2736  233Ra  88 145  --          --   5+[6,2,2]   5+ -1751.84876  0.24467  3.09119 6.46822e+01  65.19   1.29797
2737  234Ra  88 146  --          --          --   0+ -1757.54845  0.24585  1.84422 8.53674e+01  68.18   2.03922
2738  235Ra  88 147  RV          --   5+[6,2,2]   5+ -1761.43527  0.25721  3.77942 2.44919e+01  72.05   1.08446
2739  236Ra  88 148  --          --          --   0+ -1766.92370  0.25381  2.34913 2.63811e+01  72.35   1.65282
2740  237Ra  88 149  --          --   7-[7,4,3]   7- -1770.53146  0.26013  4.31234 1.16301e+01  73.00   0.96252
2741  238Ra  88 150  --          --          --   0+ -1775.79677  0.25844  2.86068 1.06103e+01  72.78   1.39020
2742  239Ra  88 151  --          --   1+[6,2,0]   1+ -1779.09994  0.26275  4.86692 4.08543e+00  75.60   0.86196
2743  240Ra  88 152  --          --          --   0+ -1784.18604  0.25624  3.50062 4.95771e+00  71.69   1.16170
2744  241Ra  88 153  --          --   1+[6,2,0]   1+ -1787.36123  0.25779  5.33554 2.43940e+00  73.51   0.79217
2745  242Ra  88 154  --          --          --   0+ -1792.18631  0.24853  3.98578 2.51715e+00  71.46   1.03369
2746  243Ra  88 155  --          --   1+[6,2,0]   1+ -1795.17178  0.24573  5.89437 1.46641e+00  73.15   0.72251
2747  244Ra  88 156  --          --          --   0+ -1799.88383  0.23810  4.41249 1.37844e+00  72.15   0.94264
2748  245Ra  88 157  --          --   7+[6,1,3]   7+ -1802.67414  0.24258  6.41862 8.56347e-01  71.75   0.66750
2749  246Ra  88 158  --          --          --   0+ -1807.30706  0.22729  4.80804 8.10603e-01  73.27   0.87162
2750  247Ra  88 159  --          --   9-[7,3,4]   9- -1809.78036  0.22190  7.13726 5.57661e-01  73.17   0.60447
2751  248Ra  88 160  --          --          --   0+ -1814.39684  0.21327  5.19928 5.21726e-01  74.94   0.81126
2752  249Ra  88 161  --          --  11-[7,2,5]  11- -1816.70950  0.21752  7.42679 3.77456e-01  73.90   0.58233
2753  250Ra  88 162  --          --          --   0+ -1821.18601  0.18520  5.73148 3.85543e-01  78.23   0.74150
2754  251Ra  88 163  --          --   9+[6,0,4]   9+ -1823.47295  0.17555  7.88303 3.02017e-01  79.31   0.55057
2755  252Ra  88 164  --          --          --   0+ -1827.82437  0.16156  6.11806 2.90048e-01  80.63   0.69796
2756  253Ra  88 165  --          --   3+[6,1,1]   3+ -1830.08435  0.15624  8.19371 2.23798e-01  81.27   0.53085
2757  254Ra  88 166  --          --          --   0+ -1834.35206  0.14448  6.46508 2.16079e-01  81.78   0.66303
2758  255Ra  88 167  --          --   3+[6,1,1]   3+ -1836.53365  0.13970  8.55004 1.68278e-01  81.86   0.50992
2759  256Ra  88 168  --          --          --   0+ -1840.68954  0.12966  6.79255 1.61702e-01  82.31   0.63314
2760  257Ra  88 169  --          --   1+[6,1,1]   1+ -1842.79579  0.12555  8.82829 1.30091e-01  82.20   0.49469
2761  258Ra  88 170  --          --          --   0+ -1846.83884  0.11489  7.16308 1.23704e-01  82.67   0.60243
2762  259Ra  88 171  --          --   1+[6,1,1]   1+ -1848.86991  0.11020  9.17992 1.00685e-01  82.47   0.47669
2763  260Ra  88 172  --          --          --   0+ -1852.79166  0.09845  7.48065 9.75132e-02  83.02   0.57839
2764  261Ra  88 173  --          --   5+[6,0,2]   5+ -1854.84630  0.08924  9.44541 8.54945e-02  83.74   0.46396
2765  262Ra  88 174  --          --          --   0+ -1858.64778 -0.08589  7.60410 8.27986e-02  83.97   0.56956
2766  263Ra  88 175  --          --   1+[6,6,0]   1+ -1860.73195 -0.06837  9.59191 7.39224e-02  84.62   0.45721
2767  264Ra  88 176  --          --          --   0+ -1864.53444  0.00000  7.77932 7.44966e-02  85.62   0.55748
2768  265Ra  88 177  --          --   1+[6,0,0]   1+ -1866.57519  0.00000  9.74568 6.24029e-02  85.08   0.45035
2769  266Ra  88 178  --          --          --   0+ -1870.41185  0.00000  8.25025 5.68230e-02  84.83   0.52742
2770  267Ra  88 179  --          --   1+[6,0,0]   1+ -1872.38564 -0.00000 10.17404 4.77134e-02  84.45   0.43226
2771  268Ra  88 180  --          --          --   0+ -1876.07355  0.00000  8.71978 4.41312e-02  84.29   0.50052
2772  269Ra  88 181  --          --   3+[6,0,2]   3+ -1877.97370  0.00657 10.53022 3.76901e-02  84.03   0.41829
2773  270Ra  88 182  --          --          --   0+ -1881.48322 -0.00000  9.19326 3.48379e-02  83.88   0.47604
2774  271Ra  88 183  --          --   1+[6,6,0]   1+ -1883.34498 -0.01366 12.53711 2.99015e-02  83.58   0.35388
2775  272Ra  88 184  --          --          --   0+ -1886.61029  0.00000  9.68849 2.79266e-02  83.34   0.45288
2776  273Ra  88 185  --          --  11-[7,0,5]  11- -1886.20956 -0.01197 13.32513 2.39749e-02  84.81   0.33371
2777  231Ac  89 142  --   1-[5,3,0]          --   1- -1743.49117  0.22594  1.50731 9.47721e+02  99.57   2.42612
2778  232Ac  89 143  SV   1-[5,3,0]   1+[6,3,1]   0- -1748.01274  0.23618  2.04454 5.25460e+03  50.65   1.86512
2779  233Ac  89 144  --   1-[5,3,0]          --   1- -1754.07507  0.23631  2.21075 1.44574e+02  97.84   1.74267
2780  234Ac  89 145  --   1+[4,0,0]   5+[6,2,2]   6+ -1758.36788  0.24460  2.63731 1.05700e+02  51.57   1.49347
2781  235Ac  89 146  --   3+[6,5,1]          --   3+ -1764.22933  0.25562  3.02655 1.31130e+02  49.23   1.32255
2782  236Ac  89 147  --   3+[6,5,1]   5+[6,2,2]   8+ -1768.31198  0.26300  3.43119 3.82416e+01  67.38   1.18271
2783  237Ac  89 148  --   1+[4,0,0]          --   1+ -1773.96299  0.25916  3.42933 5.28790e+01  72.51   1.18329
2784  238Ac  89 149  --   1+[4,0,0]   7-[7,4,3]   8- -1777.76106  0.26333  3.84911 2.20812e+01  76.24   1.06676
2785  239Ac  89 150  --   1+[4,0,0]          --   1+ -1783.19584  0.26309  3.93436 1.99769e+01  75.27   1.04589
2786  240Ac  89 151  RV   1+[4,0,0]   1+[6,2,0]   2+ -1786.64324  0.26559  4.41868 6.89384e+00  83.50   0.94144
2787  241Ac  89 152  --   1+[4,0,0]          --   1+ -1791.89615  0.26097  4.60334 8.78661e+00  73.29   0.90697
2788  242Ac  89 153  --   1+[4,0,0]   1+[6,2,0]   2+ -1795.22703  0.26105  4.96214 4.02454e+00  79.23   0.84679
2789  243Ac  89 154  --   5-[5,2,3]          --   5- -1800.19838  0.24569  5.12060 3.24369e+00  78.14   0.82271
2790  244Ac  89 155  --   5-[5,2,3]   1+[6,2,0]   4- -1803.35228  0.24242  5.46547 1.91320e+00  79.61   0.77479
2791  245Ac  89 156  --   5-[5,2,3]          --   5- -1808.22725  0.23385  5.49725 1.85067e+00  77.39   0.77066
2792  246Ac  89 157  --   1+[4,0,0]   7+[6,1,3]   8+ -1811.16328  0.24574  5.90671 1.30957e+00  71.88   0.72111
2793  247Ac  89 158  --   1-[5,5,0]          --   1- -1815.96673  0.21836  5.80758 1.13098e+00  78.04   0.73251
2794  248Ac  89 159  --   1-[5,5,0]   1+[6,2,0]   2- -1818.61019  0.21122  6.74022 8.70761e-01  81.22   0.63774
2795  249Ac  89 160  --   1-[5,5,0]          --   1- -1823.40448  0.20709  6.09120 7.23993e-01  77.94   0.70082
2796  250Ac  89 161  --   1-[5,5,0]   9+[6,0,4]  10- -1825.89162  0.19173  7.00911 5.91126e-01  78.98   0.61482
2797  251Ac  89 162  --   1-[5,5,0]          --   1- -1830.54973  0.18874  6.51179 5.20271e-01  78.86   0.65859
2798  252Ac  89 163  --   1-[5,5,0]   9+[6,0,4]  10- -1832.99951  0.18056  7.40083 4.07947e-01  79.63   0.58425
2799  253Ac  89 164  --   1-[5,5,0]          --   1- -1837.45240  0.17077  6.91353 3.85649e-01  80.23   0.62278
2800  254Ac  89 165  --   1-[5,5,0]   3+[6,1,1]   4- -1839.83601  0.16565  7.75894 2.96374e-01  81.06   0.55886
2801  255Ac  89 166  --   1-[5,5,0]          --   1- -1844.16444  0.15551  7.35296 2.85188e-01  81.40   0.58782
2802  256Ac  89 167  --   1-[5,1,0]   3+[6,3,1]   4- -1846.50277  0.15031  8.15487 2.23786e-01  82.02   0.53324
2803  257Ac  89 168  --   1-[5,1,0]          --   1- -1850.74788  0.14158  7.80563 2.14814e-01  82.50   0.55571
2804  258Ac  89 169  --   1-[5,1,0]   1+[6,0,0]   0- -1852.95580  0.13709  8.47929 1.75874e-01  82.28   0.51394
2805  259Ac  89 170  --   7-[5,1,4]          --   7- -1857.10989  0.11533  8.02365 1.60635e-01  84.22   0.54147
2806  260Ac  89 171  --   7-[5,1,4]   1+[6,1,1]   8- -1859.34972  0.11198  8.67145 1.27658e-01  84.03   0.50316
2807  261Ac  89 172  --   7-[5,1,4]          --   7- -1863.41156  0.10218  8.23779 1.22081e-01  84.51   0.52817
2808  262Ac  89 173  --   7-[5,1,4]   5+[6,0,2]   2- -1865.57904  0.09374  8.95998 1.06624e-01  85.46   0.48779
2809  263Ac  89 174  --   7-[5,1,4]          --   7- -1869.49575  0.08618  8.46181 9.70414e-02  85.02   0.51495
2810  264Ac  89 175  --   7-[5,1,4]   5+[6,0,2]   2- -1871.66573  0.07921  9.17179 8.40515e-02  85.58   0.47710
2811  265Ac  89 176  --   3-[5,3,2]          --   3- -1875.58943 -0.06062  8.83028 8.67761e-02  86.66   0.49458
2812  266Ac  89 177  --   3-[5,3,2]   1+[6,0,0]   4- -1877.69394 -0.05243  9.43356 7.34537e-02  86.55   0.46451
2813  267Ac  89 178  --   9-[5,0,5]          --   9- -1881.63743  0.01573  9.14316 7.07859e-02  86.99   0.47851
2814  268Ac  89 179  RV   9-[5,0,5]   1+[6,0,0]   8- -1883.79676  0.01496  9.65606 5.96386e-02  86.60   0.45432
2815  269Ac  89 180  --   9-[5,0,5]          --   9- -1887.57687  0.00926  9.60685 5.46362e-02  86.36   0.45654
2816  270Ac  89 181  --   9-[5,0,5]   3+[6,0,2]  12- -1889.67511  0.01107  9.99405 4.65108e-02  86.04   0.43968
2817  271Ac  89 182  --   9-[5,0,5]          --   9- -1893.26316  0.00557 10.08609 4.28510e-02  85.85   0.43585
2818  272Ac  89 183  --   9-[5,0,5]   3+[6,0,2]  12- -1895.28454  0.00893 12.05961 3.70061e-02  85.53   0.36734
2819  273Ac  89 184  --   9-[5,0,5]          --   9- -1898.65033  0.00318 10.59511 3.43097e-02  85.42   0.41584
2820  274Ac  89 185  --   1-[5,2,1]  11-[7,0,5]  10+ -1898.38781 -0.01331 12.84711 2.89380e-02  86.64   0.34566
2821  236Th  90 146  --          --          --   0+ -1771.97848  0.25646  0.74199 4.78547e+03  73.89   4.46989
2822  237Th  90 147  --          --   5+[6,2,2]   5+ -1776.26079  0.26299  2.58461 2.12717e+02  74.69   1.52019
2823  238Th  90 148  --          --          --   0+ -1782.06843  0.26086  1.26263 3.79025e+02  78.92   2.82460
2824  239Th  90 149  --          --   7-[7,4,3]   7- -1786.04121  0.26365  3.21598 9.28837e+01  78.74   1.25309
2825  240Th  90 150  --          --          --   0+ -1791.64426  0.26367  1.76282 8.91930e+01  77.57   2.12023
2826  241Th  90 151  --          --   1+[6,2,0]   1+ -1795.27053  0.26567  3.81321 1.58788e+01  84.82   1.07580
2827  242Th  90 152  --          --          --   0+ -1800.70298  0.26125  2.42147 2.97877e+01  74.47   1.60958
2828  243Th  90 153  --          --   1+[6,2,0]   1+ -1804.19278  0.26123  4.27076 8.82014e+00  78.71   0.97102
2829  244Th  90 154  --          --          --   0+ -1809.33630  0.25364  2.92350 1.14067e+01  73.17   1.36376
2830  245Th  90 155  --          --   1+[6,2,0]   1+ -1812.65187  0.25007  4.80638 4.92811e+00  76.62   0.87190
2831  246Th  90 156  --          --          --   0+ -1817.66874  0.24340  3.32685 5.06739e+00  73.67   1.21580
2832  247Th  90 157  --          --   7+[6,1,3]   7+ -1820.78190  0.24471  5.30568 2.64951e+00  73.79   0.79628
2833  248Th  90 158  --          --          --   0+ -1825.70880  0.23291  3.69031 2.53573e+00  74.78   1.10799
2834  249Th  90 159  --          --   7+[6,1,3]   7+ -1828.49414  0.23714  6.10640 1.42705e+00  74.53   0.69920
2835  250Th  90 160  --          --          --   0+ -1833.40212  0.22115  4.05486 1.44021e+00  76.21   1.01776
2836  251Th  90 161  --          --  11-[7,2,5]  11- -1836.06570  0.22158  6.24086 9.72096e-01  75.65   0.68518
2837  252Th  90 162  --          --          --   0+ -1840.73956  0.20200  4.65801 9.64839e-01  78.47   0.89725
2838  253Th  90 163  --          --   3+[6,1,1]   3+ -1843.29831  0.19635  6.73819 6.87346e-01  80.00   0.63792
2839  254Th  90 164  --          --          --   0+ -1847.82767  0.18004  5.05877 6.95715e-01  81.00   0.83194
2840  255Th  90 165  --          --   3+[6,1,1]   3+ -1850.34231  0.17312  7.04847 5.11380e-01  82.40   0.61161
2841  256Th  90 166  --          --          --   0+ -1854.77780  0.16055  5.38016 5.05065e-01  83.28   0.78611
2842  257Th  90 167  --          --   3+[6,1,1]   3+ -1857.23281  0.15348  7.36018 3.77924e-01  84.26   0.58728
2843  258Th  90 168  --          --          --   0+ -1861.58877  0.14288  5.67361 3.65468e-01  85.06   0.74850
2844  259Th  90 169  --          --   1+[6,1,1]   1+ -1863.98245  0.13698  7.61613 2.86950e-01  85.22   0.56872
2845  260Th  90 170  --          --          --   0+ -1868.23609  0.12612  6.07631 2.65444e-01  86.35   0.70241
2846  261Th  90 171  --          --   1+[6,1,1]   1+ -1870.58978  0.12027  8.00623 2.07366e-01  86.34   0.54258
2847  262Th  90 172  --          --          --   0+ -1874.72460  0.10889  6.44646 1.97982e-01  87.38   0.66481
2848  263Th  90 173  --          --   1+[6,1,1]   1+ -1876.94194  0.10086  8.43473 1.60437e-01  87.48   0.51651
2849  264Th  90 174  --          --          --   0+ -1881.02635  0.08868  6.70062 1.54611e-01  88.51   0.64126
2850  265Th  90 175  --          --   5+[6,0,2]   5+ -1883.31800  0.07943  8.57486 1.31706e-01  89.15   0.50852
2851  266Th  90 176  --          --          --   0+ -1887.31483  0.00000  6.63106 1.45684e-01  92.08   0.64753
2852  267Th  90 177  --          --   1+[6,0,0]   1+ -1889.67963  0.00000  8.52713 1.19183e-01  91.22   0.51121
2853  268Th  90 178  --          --          --   0+ -1893.77963  0.00000  7.11762 1.06000e-01  90.79   0.60604
2854  269Th  90 179  --          --   1+[6,0,0]   1+ -1896.08977 -0.00000  8.91805 8.70547e-02  90.07   0.48997
2855  270Th  90 180  --          --          --   0+ -1900.01024 -0.00000  7.60280 7.91112e-02  89.75   0.56965
2856  271Th  90 181  --          --   3+[6,0,2]   3+ -1902.24906  0.00571  9.28986 6.62234e-02  89.19   0.47134
2857  272Th  90 182  --          --          --   0+ -1905.96470 -0.00000  8.09207 6.04992e-02  88.91   0.53715
2858  273Th  90 183  --          --   3+[6,0,2]   3+ -1908.10679  0.00590 11.33994 5.16407e-02  88.37   0.38967
2859  274Th  90 184  --          --          --   0+ -1911.61055  0.00000  8.58667 4.75380e-02  88.02   0.50786
2860  275Th  90 185  --          --  11-[7,0,5]  11- -1911.45514 -0.01166 12.17515 3.91026e-02  89.14   0.36399
2861  237Pa  91 146  --   3+[6,5,1]          --   3+ -1777.96471  0.25927  1.56962 1.86065e+03  13.72   2.34310
2862  238Pa  91 147  RV   3+[6,5,1]   5+[6,2,2]   8+ -1782.41401  0.26340  2.17603 3.51862e+02  53.99   1.76684
2863  239Pa  91 148  --   3+[6,5,1]          --   3+ -1788.37707  0.26202  2.21185 4.10758e+02  36.03   1.74192
2864  240Pa  91 149  --   3+[6,5,1]   7-[7,4,3]  10- -1792.50272  0.26381  2.86796 1.32667e+02  53.57   1.38708
2865  241Pa  91 150  --   5-[5,2,3]          --   5- -1798.30021  0.26475  2.81755 5.52430e+01  94.21   1.40898
2866  242Pa  91 151  --   5-[5,2,3]   1+[6,2,0]   4- -1802.06154  0.26622  3.48059 1.66854e+01  91.37   1.16768
2867  243Pa  91 152  --   5-[5,2,3]          --   5- -1807.67252  0.26298  3.47798 2.41380e+01  90.45   1.16847
2868  244Pa  91 153  --   5-[5,2,3]   1+[6,2,0]   4- -1811.29756  0.26225  3.91839 9.87604e+00  90.81   1.04973
2869  245Pa  91 154  --   3+[6,5,1]          --   3+ -1816.58292  0.25670  4.06014 1.68673e+01  65.11   1.01656
2870  246Pa  91 155  --   3+[6,5,1]   1+[6,2,0]   4+ -1820.04883  0.25337  4.47288 7.97895e+00  82.31   0.93105
2871  247Pa  91 156  --   1+[4,0,0]          --   1+ -1825.21546  0.24317  4.44624 7.41734e+00  65.51   0.93613
2872  248Pa  91 157  --   1+[4,0,0]   7+[6,1,3]   8+ -1828.49150  0.24419  4.93409 3.87543e+00  69.39   0.85121
2873  249Pa  91 158  --   1+[6,4,0]          --   1+ -1833.58307  0.23469  4.83590 3.73070e+00  70.54   0.86702
2874  250Pa  91 159  --   1+[6,4,0]   7+[6,1,3]   8+ -1836.53237  0.23823  5.73975 2.06682e+00  72.39   0.74052
2875  251Pa  91 160  --   1+[6,4,0]          --   1+ -1841.57035  0.22510  5.20656 2.07874e+00  74.39   0.81022
2876  252Pa  91 161  --   1+[6,4,0]  11-[7,2,5]  12- -1844.35838  0.22498  5.86733 1.39657e+00  75.13   0.72559
2877  253Pa  91 162  --   1+[6,4,0]          --   1+ -1849.14100  0.20981  5.77990 1.34283e+00  77.71   0.73575
2878  254Pa  91 163  --   1-[5,5,0]   3+[6,1,1]   4- -1851.84630  0.19743  6.16850 9.47940e-01  83.91   0.69265
2879  255Pa  91 164  --   1-[5,5,0]          --   1- -1856.54026  0.18458  5.95688 9.67249e-01  83.69   0.71547
2880  256Pa  91 165  --   1-[5,1,0]   3+[6,3,1]   4- -1859.21172  0.17793  6.47638 7.07959e-01  84.69   0.66195
2881  257Pa  91 166  --   1-[5,1,0]          --   1- -1863.79102  0.16644  6.23484 7.05206e-01  84.83   0.68580
2882  258Pa  91 167  --   1-[5,1,0]   3+[6,3,1]   4- -1866.38750  0.15925  6.82030 5.24349e-01  85.63   0.63073
2883  259Pa  91 168  --   1-[5,1,0]          --   1- -1870.85976  0.14942  6.54315 5.06317e-01  85.95   0.65565
2884  260Pa  91 169  --   1-[5,1,0]   3+[6,3,1]   4- -1873.35208  0.14223  7.31100 3.83708e-01  86.56   0.59099
2885  261Pa  91 170  --   1-[5,1,0]          --   1- -1877.77756  0.13330  6.97025 3.64375e-01  87.07   0.61803
2886  262Pa  91 171  --   7-[5,1,4]   1+[6,1,1]   8- -1880.20815  0.12675  7.44679 2.80099e-01  87.21   0.58086
2887  263Pa  91 172  --   7-[5,1,4]          --   7- -1884.49110  0.11740  7.28831 2.69467e-01  88.60   0.59272
2888  264Pa  91 173  --   7-[5,1,4]   1+[6,0,0]   8- -1886.80200  0.10975  7.85644 2.19624e-01  89.11   0.55232
2889  265Pa  91 174  --   7-[5,1,4]          --   7- -1890.95929  0.09897  7.64050 2.11341e-01  90.25   0.56701
2890  266Pa  91 175  RV   1-[5,2,1]   1+[6,0,0]   2- -1893.22041 -0.08255  8.17772 1.87728e-01  91.33   0.53183
2891  267Pa  91 176  --   1-[5,2,1]          --   1- -1897.55804 -0.06665  7.80644 1.74894e-01  92.04   0.55566
2892  268Pa  91 177  --   1-[5,2,1]   1+[6,0,0]   2- -1899.96248 -0.05555  8.22451 1.44034e-01  92.18   0.52898
2893  269Pa  91 178  --   9-[5,0,5]          --   9- -1904.14306  0.02966  8.09744 1.31855e-01  92.79   0.53681
2894  270Pa  91 179  --   9-[5,0,5]   1+[6,0,0]   8- -1906.59161  0.02467  8.40835 1.10166e-01  92.37   0.51804
2895  271Pa  91 180  --   9-[5,0,5]          --   9- -1910.58169  0.01867  8.65119 9.92680e-02  92.09   0.50427
2896  272Pa  91 181  --   9-[5,0,5]   3+[6,0,2]  12- -1912.99346  0.01759  9.01284 8.31172e-02  91.58   0.48508
2897  273Pa  91 182  --   9-[5,0,5]          --   9- -1916.76332  0.01130  9.21075 7.61569e-02  91.34   0.47518
2898  274Pa  91 183  --   9-[5,0,5]   3+[6,0,2]  12- -1919.09052  0.01273 10.56631 6.49624e-02  90.80   0.41693
2899  275Pa  91 184  --   9-[5,0,5]          --   9- -1922.62561  0.00622  9.77532 6.01432e-02  90.64   0.44905
2900  276Pa  91 185  --   1-[5,2,1]  11-[7,0,5]  10+ -1922.63686 -0.01478 11.47140 4.83170e-02  91.32   0.38539
2901  277Pa  91 186  --   9-[5,0,5]          --   9- -1925.02166  0.00845 11.14125 3.33043e-02  90.55   0.39633
2902  278Pa  91 187  --   9-[5,0,5]   1-[7,2,1]  10+ -1924.93421  0.01742 11.87987 2.70110e-02  90.16   0.37267
2903   242U  92 150  --          --          --   0+ -1805.92322  0.26969  0.66520 6.08717e+03  87.15   4.91818
2904   243U  92 151  --          --   1+[6,2,0]   1+ -1809.86859  0.26999  2.74069 6.82607e+01  91.40   1.44377
2905   244U  92 152  --          --          --   0+ -1815.66581  0.26798  1.32692 4.82787e+02  77.63   2.70673
2906   245U  92 153  --          --   1+[6,2,0]   1+ -1819.48438  0.26670  3.17353 3.79524e+01  86.43   1.26800
2907   246U  92 154  --          --          --   0+ -1824.95915  0.26162  1.85024 9.14763e+01  74.95   2.03349
2908   247U  92 155  --          --   1+[6,2,0]   1+ -1828.58362  0.25749  3.73128 2.05966e+01  81.67   1.09704
2909   248U  92 156  --          --          --   0+ -1833.91183  0.25230  2.28717 2.74090e+01  75.34   1.69183
2910   249U  92 157  --          --   7+[6,1,3]   7+ -1837.35482  0.25052  4.21157 1.07360e+01  76.21   0.98340
2911   250U  92 158  --          --          --   0+ -1842.55842  0.24212  2.68654 1.07364e+01  76.81   1.46937
2912   251U  92 159  --          --   7+[6,1,3]   7+ -1845.71021  0.24368  4.98646 4.93880e+00  77.14   0.84300
2913   252U  92 160  --          --          --   0+ -1850.85116  0.23142  3.01269 5.13168e+00  78.21   1.32794
2914   253U  92 161  --          --  11-[7,2,5]  11- -1853.84439  0.22881  5.12935 3.11770e+00  77.61   0.82142
2915   254U  92 162  --          --          --   0+ -1858.70191  0.21649  3.59691 3.01968e+00  79.82   1.13379
2916   255U  92 163  --          --   3+[6,1,1]   3+ -1861.52393  0.20966  5.65293 1.92637e+00  81.64   0.75103
2917   256U  92 164  --          --          --   0+ -1866.26208  0.19615  4.01785 2.03467e+00  81.68   1.02623
2918   257U  92 165  --          --   3+[6,1,1]   3+ -1869.02276  0.18767  5.95219 1.36339e+00  83.31   0.71600
2919   258U  92 166  --          --          --   0+ -1873.64674  0.17483  4.34627 1.40357e+00  83.61   0.95569
2920   259U  92 167  --          --   3+[6,1,1]   3+ -1876.35351  0.16563  6.27695 9.71687e-01  85.06   0.68152
2921   260U  92 168  --          --          --   0+ -1880.92838  0.15462  4.65801 9.57454e-01  85.54   0.89725
2922   261U  92 169  --          --   1+[6,1,1]   1+ -1883.58576  0.14707  6.55515 7.18107e-01  85.81   0.65453
2923   262U  92 170  --          --          --   0+ -1888.07957  0.13614  5.02739 6.49249e-01  87.39   0.83671
2924   263U  92 171  --          --   1+[6,1,1]   1+ -1890.71454  0.12922  6.85736 4.80119e-01  87.84   0.62755
2925   264U  92 172  --          --          --   0+ -1895.05437  0.11878  5.38647 4.51473e-01  89.27   0.78526
2926   265U  92 173  --          --   1+[6,1,1]   1+ -1897.54146  0.11025  7.30615 3.50410e-01  89.98   0.59136
2927   266U  92 174  --          --          --   0+ -1901.80606  0.09851  5.63210 3.38394e-01  91.59   0.75360
2928   267U  92 175  --          --   5+[6,0,2]   5+ -1904.28672  0.08747  7.42721 2.82946e-01  92.98   0.58230
2929   268U  92 176  --          --          --   0+ -1908.61562 -0.07854  5.84589 2.74917e-01  93.07   0.72806
2930   269U  92 177  --          --   1+[6,0,0]   1+ -1911.18696  0.00000  7.20166 2.48944e-01  97.30   0.59940
2931   270U  92 178  --          --          --   0+ -1915.55419  0.00000  5.84422 2.15921e-01  96.92   0.72825
2932   271U  92 179  --          --   1+[6,0,0]   1+ -1918.17482 -0.00000  7.55946 1.73118e-01  96.13   0.57272
2933   272U  92 180  --          --          --   0+ -1922.32728 -0.00000  6.34712 1.54488e-01  95.77   0.67450
2934   273U  92 181  RV          --   3+[6,0,2]   3+ -1924.87209  0.00524  7.95809 1.26336e-01  95.07   0.54567
2935   274U  92 182  --          --          --   0+ -1928.82203 -0.00000  6.85769 1.14355e-01  94.72   0.62752
2936   275U  92 183  --          --   3+[6,0,2]   3+ -1931.23586  0.00591  9.92349 9.63430e-02  94.05   0.44266
2937   276U  92 184  --          --          --   0+ -1934.90722 -0.00000  7.39526 8.74039e-02  93.61   0.58467
2938   277U  92 185  --          --  11-[7,0,5]  11- -1935.00121 -0.01153 10.93117 6.75308e-02  93.95   0.40361
2939   278U  92 186  --          --          --   0+ -1937.60374 -0.00000  8.71781 4.46067e-02  93.30   0.50062
2940   279U  92 187  --          --  11-[7,0,5]  11- -1937.60734 -0.01279 11.29789 3.55305e-02  92.81   0.39106
2941   280U  92 188  --          --          --   0+ -1939.99675 -0.00000  9.14476 2.83256e-02  92.08   0.47843
2942   281U  92 189  --          --  11-[7,0,5]  11- -1939.91608 -0.01371 11.67617 2.30717e-02  91.33   0.37891
2943  242Np  93 149  --   5-[5,2,3]   7-[7,4,3]   2+ -1805.68606  0.27180  1.76112 5.06173e+02  99.97   2.12200
2944  243Np  93 150  --   5-[5,2,3]          --   5- -1811.82476  0.27413  1.48365 4.42011e+02  97.97   2.45933
2945  244Np  93 151  --   5-[5,2,3]   1-[7,7,0]   4+ -1815.91414  0.29313  2.34760 1.93787e+02  94.00   1.65376
2946  245Np  93 152  --   5-[5,2,3]          --   5- -1821.85079  0.27512  2.25865 1.45746e+02  97.31   1.71043
2947  246Np  93 153  --   3+[6,5,1]   1+[6,2,0]   4+ -1825.78551  0.26427  2.74147 6.62322e+01  86.65   1.44341
2948  247Np  93 154  --   3+[6,5,1]          --   3+ -1831.43998  0.26023  2.89165 1.06401e+02  51.16   1.37704
2949  248Np  93 155  --   3+[6,5,1]   1+[6,2,0]   4+ -1835.23723  0.25742  3.30510 2.45557e+01  82.55   1.22293
2950  249Np  93 156  --   3+[6,5,1]          --   3+ -1840.71669  0.25364  3.35140 3.77928e+01  60.61   1.20784
2951  250Np  93 157  --   3+[6,5,1]   7+[6,1,3]  10+ -1844.31714  0.25186  3.80090 1.61031e+01  68.60   1.07894
2952  251Np  93 158  --   3+[6,5,1]          --   3+ -1849.67664  0.24566  3.78814 1.58629e+01  68.03   1.08221
2953  252Np  93 159  --   3+[6,5,1]   7+[6,1,3]  10+ -1852.98379  0.24649  4.59781 7.30568e+00  72.63   0.90796
2954  253Np  93 160  --   3-[5,2,1]          --   3- -1858.25684  0.23557  4.27454 6.87613e+00  82.66   0.97025
2955  254Np  93 161  --   3-[5,4,1]  11-[7,2,5]  14+ -1861.43013  0.23161  4.68552 3.95136e+00  83.18   0.89243
2956  255Np  93 162  --   3-[5,2,1]          --   3- -1866.40800  0.22216  4.79139 4.05291e+00  83.26   0.87439
2957  256Np  93 163  --   3-[5,4,1]   3+[6,3,1]   6- -1869.35771  0.21441  5.25166 2.59632e+00  84.83   0.80381
2958  257Np  93 164  --   3-[5,4,1]          --   3- -1874.20455  0.20292  5.21190 2.77236e+00  83.79   0.80945
2959  258Np  93 165  --   3-[5,4,1]   3+[6,3,1]   6- -1877.10866  0.19411  5.56579 1.87246e+00  85.21   0.76189
2960  259Np  93 166  --   3-[5,4,1]          --   3- -1881.83956  0.18201  5.50666 1.95243e+00  84.79   0.76944
2961  260Np  93 167  --   7-[5,1,4]   3+[6,3,1]   4- -1884.68185  0.17019  5.86739 1.36198e+00  86.45   0.72559
2962  261Np  93 168  --   3-[5,4,1]          --   3- -1889.34914  0.16128  5.77867 1.33758e+00  86.12   0.73590
2963  262Np  93 169  --   7-[5,1,4]   1+[6,3,1]   8- -1892.14524  0.15494  6.11937 1.00950e+00  86.96   0.69782
2964  263Np  93 170  RV   1-[5,1,0]          --   1- -1896.75727  0.14051  6.02102 8.97535e-01  88.74   0.70840
2965  264Np  93 171  --   1-[5,1,0]   1+[6,6,0]   0- -1899.54151  0.13367  6.43215 6.77752e-01  88.64   0.66619
2966  265Np  93 172  --   1-[5,1,0]          --   1- -1903.98454  0.12441  6.39356 6.10745e-01  89.93   0.66994
2967  266Np  93 173  --   1-[5,5,0]   1+[6,1,1]   0- -1906.57632  0.11597  6.93740 4.73139e-01  90.23   0.62077
2968  267Np  93 174  --   1-[5,5,0]          --   1- -1910.93380  0.10560  6.71235 4.44670e-01  91.73   0.64021
2969  268Np  93 175  --   7-[5,0,3]   1+[6,0,0]   8- -1913.58095 -0.09803  7.05166 3.79648e-01  92.40   0.61135
2970  269Np  93 176  --   7-[5,0,3]          --   7- -1918.06950 -0.08236  6.88422 3.63670e-01  94.01   0.62526
2971  270Np  93 177  --   7-[5,0,3]   3+[6,0,2]  10- -1920.69349 -0.06979  7.18985 2.94969e-01  94.77   0.60033
2972  271Np  93 178  --   7-[5,0,3]          --   7- -1925.06351 -0.05631  7.41016 2.71537e-01  95.77   0.58356
2973  272Np  93 179  --   7-[5,0,3]   1+[6,0,0]   6- -1927.73904 -0.05071  7.75866 2.17729e-01  95.67   0.55888
2974  273Np  93 180  --   7-[5,0,3]          --   7- -1931.96226 -0.02684  7.95873 2.05782e-01  96.89   0.54563
2975  274Np  93 181  --   1-[5,1,0]   3+[6,0,2]   2- -1934.60092  0.01493  8.40712 1.73532e-01  96.77   0.51811
2976  275Np  93 182  --   7-[5,0,3]          --   7- -1938.64791 -0.01244  8.59229 1.53693e-01  96.46   0.50755
2977  276Np  93 183  --   1-[5,1,0]   3+[6,0,2]   2- -1941.21793  0.01068  9.49828 1.29086e-01  95.96   0.46150
2978  277Np  93 184  --   7-[5,0,3]          --   7- -1944.98001 -0.00551  9.14533 1.16652e-01  95.69   0.47841
2979  278Np  93 185  --   7-[5,0,3]  11-[7,0,5]  18+ -1945.30245 -0.01626 10.43171 8.52015e-02  95.62   0.42206
2980  279Np  93 186  --   7-[5,0,3]          --   7- -1947.96106 -0.00826 10.46841 5.41430e-02  95.02   0.42065
2981  280Np  93 187  --   7-[5,0,3]  11-[7,0,5]  18+ -1948.20399 -0.01968 10.79490 4.17876e-02  94.41   0.40849
2982  281Np  93 188  --   7-[5,0,3]          --   7- -1950.64989 -0.01185 10.86219 3.32664e-02  93.78   0.40607
2983  282Np  93 189  --   7-[5,0,3]  11-[7,0,5]  18+ -1950.81168 -0.02310 11.18582 2.65286e-02  92.94   0.39481
2984  283Np  93 190  --   7-[5,0,3]          --   7- -1953.14710 -0.01689 11.18787 2.29883e-02  92.35   0.39475
2985  284Np  93 191  --   1-[5,1,0]   1-[7,2,1]   2+ -1953.22341  0.03693 11.59757 1.89377e-02  90.82   0.38137
2986  285Np  93 192  --   9-[5,0,5]          --   9- -1955.58696  0.09307 11.02841 1.94110e-02  85.85   0.40021
2987  286Np  93 193  --   7-[5,1,4]   3-[7,6,1]   4+ -1956.15461  0.12308 11.67498 1.77793e-02  83.77   0.37895
2988  287Np  93 194  --   7-[5,1,4]          --   7- -1958.79610  0.13628 11.30710 1.72265e-02  82.90   0.39076
2989  288Np  93 195  --   3+[6,3,1]   1-[7,5,0]   2- -1959.38884  0.16415 11.98765 1.66474e-02  80.50   0.36946
2990  289Np  93 196  --   3+[6,5,1]          --   3+ -1962.18438  0.17558 11.48932 1.52419e-02  80.42   0.38482
2991  290Np  93 197  --   3+[6,5,1]   1-[7,4,1]   2- -1962.88171  0.18656 12.36176 1.36831e-02  79.46   0.35871
2992  291Np  93 198  --   3+[6,5,1]          --   3+ -1965.53409  0.19478 11.89712 1.24405e-02  78.65   0.37215
2993  292Np  93 199  RC   3+[6,5,1]   1-[7,4,1]   2- -1966.14062  0.20082 12.87126 1.12074e-02  80.11   0.34504
2994  293Np  93 200  --   5-[5,2,3]          --   5- -1968.68047  0.21922 12.22001 1.12496e-02  76.23   0.36271
2995  294Np  93 201  --   5-[5,2,3]   5-[7,3,2]   0+ -1969.16773  0.22297 13.28172 9.77760e-03  76.14   0.33476
2996  295Np  93 202  --   5-[5,2,3]          --   5- -1971.58919  0.22775 12.70147 9.18454e-03  75.34   0.34948
2997  296Np  93 203  --   5-[5,2,3]   5-[7,3,2]   0+ -1971.94808  0.23161 13.78397 8.03549e-03  75.22   0.32299
2998  297Np  93 204  --   5-[5,2,3]          --   5- -1974.15258  0.23429 13.15703 7.58354e-03  74.60   0.33782
2999  298Np  93 205  --   5-[5,2,3]   5-[7,3,2]   0+ -1974.26002  0.23813 14.44187 6.70530e-03  74.33   0.30877
3000  299Np  93 206  --   5-[5,2,3]          --   5- -1976.37698  0.23977 13.64063 6.34501e-03  73.80   0.32626
3001  300Np  93 207  --   5-[5,2,3]   1-[7,3,0]   4+ -1976.41273  0.24235 14.65931 5.87479e-03  74.46   0.30434
3002  301Np  93 208  --   5-[5,2,3]          --   5- -1978.30593  0.24484 14.16022 5.39293e-03  72.87   0.31470
3003  302Np  93 209  --   5-[5,2,3]   1-[7,3,0]   4+ -1978.24102  0.24749 15.06885 5.00643e-03  73.86   0.29634
3004  246Pu  94 152  --          --          --   0+ -1829.05735  0.27475  0.22376 8.28123e+05  87.55  13.23505
3005  247Pu  94 153  --          --   1+[6,2,0]   1+ -1833.21851  0.27297  2.11560 2.17929e+02  94.05   1.81063
3006  248Pu  94 154  --          --          --   0+ -1839.02346  0.27074  0.79958 2.61933e+03  83.12   4.18828
3007  249Pu  94 155  --          --   1+[6,2,0]   1+ -1842.98165  0.26653  2.68462 1.34891e+02  88.12   1.47029
3008  250Pu  94 156  --          --          --   0+ -1848.61293  0.26313  1.27541 3.42714e+02  78.09   2.80030
3009  251Pu  94 157  --          --   7+[6,1,3]   7+ -1852.38599  0.25845  3.18410 6.74645e+01  77.98   1.26425
3010  252Pu  94 158  --          --          --   0+ -1857.87665  0.25329  1.73467 8.36786e+01  78.05   2.14986
3011  253Pu  94 159  --          --   7+[6,1,3]   7+ -1861.38224  0.25266  3.93512 2.55349e+01  80.70   1.04570
3012  254Pu  94 160  --          --          --   0+ -1866.76855  0.24290  2.11425 2.93781e+01  80.08   1.81163
3013  255Pu  94 161  --          --  11-[7,2,5]  11- -1870.08546  0.23658  4.09837 1.49857e+01  79.55   1.00798
3014  256Pu  94 162  --          --          --   0+ -1875.18070  0.23014  2.66426 1.39337e+01  81.56   1.48017
3015  257Pu  94 163  --          --   3+[6,1,1]   3+ -1878.23469  0.22079  4.69851 6.88746e+00  84.48   0.89018
3016  258Pu  94 164  --          --          --   0+ -1883.21391  0.21101  3.12563 8.10079e+00  82.53   1.28526
3017  259Pu  94 165  --          --   3+[6,1,1]   3+ -1886.21464  0.20042  5.01780 4.42496e+00  84.90   0.83817
3018  260Pu  94 166  --          --          --   0+ -1891.03861  0.18815  3.43814 5.03563e+00  83.77   1.18058
3019  261Pu  94 167  --          --   3+[6,1,1]   3+ -1893.99892  0.17698  5.30552 2.96777e+00  85.95   0.79630
3020  262Pu  94 168  --          --          --   0+ -1898.77960  0.16600  3.70301 3.09005e+00  85.55   1.10457
3021  263Pu  94 169  --          --   1+[6,1,1]   1+ -1901.68737  0.15696  5.53998 2.09299e+00  85.87   0.76517
3022  264Pu  94 170  --          --          --   0+ -1906.41383  0.14625  4.04794 1.88356e+00  87.39   1.01933
3023  265Pu  94 171  --          --   1+[6,1,1]   1+ -1909.31559  0.13809  5.81243 1.28182e+00  87.99   0.73194
3024  266Pu  94 172  --          --          --   0+ -1913.87389  0.12846  4.41957 1.19302e+00  89.27   0.94126
3025  267Pu  94 173  --          --   1+[6,1,1]   1+ -1916.62380  0.11913  6.31662 8.64003e-01  90.30   0.67753
3026  268Pu  94 174  --          --          --   0+ -1921.10002 -0.10830  4.57382 9.46831e-01  90.69   0.91230
3027  269Pu  94 175  --          --   1+[6,4,0]   1+ -1923.90225 -0.10372  6.48566 6.63289e-01  90.57   0.66107
3028  270Pu  94 176  --          --          --   0+ -1928.47287 -0.08869  4.89836 6.31739e-01  92.82   0.85689
3029  271Pu  94 177  --          --   3+[6,5,1]   3+ -1931.20302 -0.07385  6.65208 4.94769e-01  94.35   0.64562
3030  272Pu  94 178  --          --          --   0+ -1935.75220  0.00000  4.80542 5.06897e-01 100.00   0.87206
3031  273Pu  94 179  --          --   1+[6,0,0]   1+ -1938.65024 -0.00000  6.49776 3.95602e-01  99.71   0.65992
3032  274Pu  94 180  --          --          --   0+ -1943.05002 -0.00000  5.34219 3.46036e-01  99.67   0.79126
3033  275Pu  94 181  --          --   1+[6,0,0]   1+ -1945.86663  0.00000  6.93619 2.72193e-01  99.29   0.62087
3034  276Pu  94 182  --          --          --   0+ -1950.02762 -0.00000  5.89407 2.45831e-01  99.11   0.72254
3035  277Pu  94 183  --          --   3+[6,0,2]   3+ -1952.70295  0.00631  8.87433 2.04460e-01  98.65   0.49225
3036  278Pu  94 184  --          --          --   0+ -1956.59724 -0.00000  6.48460 1.82403e-01  98.26   0.66117
3037  279Pu  94 185  RV          --  11-[7,0,5]  11- -1956.94786 -0.01202  9.96161 1.26190e-01  97.63   0.44104
3038  280Pu  94 186  --          --          --   0+ -1959.84784 -0.00000  7.67592 7.68894e-02  97.26   0.56455
3039  281Pu  94 187  --          --  11-[7,0,5]  11- -1960.12205 -0.01412 10.32391 5.88748e-02  96.38   0.42627
3040  282Pu  94 188  --          --          --   0+ -1962.85224 -0.00000  8.10546 4.57310e-02  95.94   0.53631
3041  283Pu  94 189  --          --  11-[7,0,5]  11- -1963.04714 -0.01613 10.68804 3.63324e-02  94.96   0.41239
3042  284Pu  94 190  --          --          --   0+ -1965.60772 -0.00000  8.49990 3.08638e-02  94.59   0.51276
3043  285Pu  94 191  --          --  11-[7,0,5]  11- -1965.73035 -0.01843 11.06952 2.51390e-02  93.50   0.39878
3044  286Pu  94 192  --          --          --   0+ -1968.29583  0.00000  8.84152 2.25561e-02  93.20   0.49399
3045  287Pu  94 193  --          --   3-[7,6,1]   3- -1969.00373  0.12578 11.03699 2.41308e-02  85.15   0.39991
3046  288Pu  94 194  --          --          --   0+ -1971.81511  0.14239  9.26932 2.39853e-02  84.17   0.47233
3047  289Pu  94 195  --          --   5-[7,5,2]   5- -1972.53225  0.15834 11.47393 2.21170e-02  82.46   0.38531
3048  290Pu  94 196  --          --          --   0+ -1975.48985  0.17668  9.66002 2.08833e-02  81.41   0.45415
3049  291Pu  94 197  --          --   1-[7,4,1]   1- -1976.34212  0.19086 11.73559 1.86043e-02  79.39   0.37707
3050  292Pu  94 198  --          --          --   0+ -1979.15159  0.20122 10.11902 1.73050e-02  79.16   0.43450
3051  293Pu  94 199  --          --   1-[7,4,1]   1- -1979.91396  0.20724 12.20400 1.51118e-02  78.34   0.36316
3052  294Pu  94 200  --          --          --   0+ -1982.59396  0.21560 10.55527 1.40221e-02  77.52   0.41734
3053  295Pu  94 201  --          --   5-[7,3,2]   5- -1983.21637  0.22013 12.67117 1.21160e-02  77.15   0.35028
3054  296Pu  94 202  --          --          --   0+ -1985.78471  0.22514 11.09062 1.13902e-02  76.36   0.39806
3055  297Pu  94 203  --          --   5-[7,3,2]   5- -1986.27848  0.22938 13.18657 9.91508e-03  76.00   0.33709
3056  298Pu  94 204  --          --          --   0+ -1988.64684  0.23214 11.56568 9.31873e-03  75.47   0.38238
3057  299Pu  94 205  --          --   5-[7,3,2]   5- -1988.90079  0.23602 13.84406 8.18418e-03  75.05   0.32164
3058  300Pu  94 206  --          --          --   0+ -1991.18446  0.23779 12.03631 7.71659e-03  74.60   0.36802
3059  301Pu  94 207  --          --   1-[7,3,0]   1- -1991.36870  0.24064 14.07578 6.98775e-03  73.88   0.31652
3060  302Pu  94 208  --          --          --   0+ -1993.43161  0.24258 12.53914 6.48969e-03  73.59   0.35383
3061  303Pu  94 209  --          --   1-[7,3,0]   1- -1993.52746  0.24510 14.47256 5.86598e-03  72.95   0.30814
3062  304Pu  94 210  --          --          --   0+ -1995.39498  0.24676 12.95194 5.53069e-03  72.50   0.34297
3063  305Pu  94 211  --          --   1-[7,3,0]   1- -1995.33396  0.24882 14.95385 5.00375e-03  71.85   0.29854
3064  247Am  95 152  --   5+[6,4,2]          --   5+ -1834.58738  0.27948  0.92020 3.15941e+04  10.04   3.70829
3065  248Am  95 153  --   5+[6,4,2]   1+[6,2,0]   6+ -1838.89687  0.27764  1.85439 3.00918e+02  99.95   2.02955
3066  249Am  95 154  --   5+[6,4,2]          --   5+ -1844.88589  0.27800  1.58432 2.65887e+03  27.64   2.32439
3067  250Am  95 155  --   5+[6,4,2]   1+[6,2,0]   6+ -1848.98404  0.27449  2.43990 1.59714e+02  94.89   1.59894
3068  251Am  95 156  --   5+[6,4,2]          --   5+ -1854.78460  0.27375  2.14597 4.42076e+02  52.56   1.78834
3069  252Am  95 157  --   3-[5,2,1]   7+[6,1,3]  10- -1858.70256  0.26289  2.84550 7.49480e+01  89.21   1.39675
3070  253Am  95 158  --   3-[5,2,1]          --   3- -1864.35429  0.26005  2.69920 7.45286e+01  92.20   1.46330
3071  254Am  95 159  --   3-[5,2,1]   7+[6,1,3]  10- -1868.01877  0.25918  3.53994 2.63659e+01  90.58   1.15013
3072  255Am  95 160  --   3-[5,2,1]          --   3- -1873.51973  0.25110  3.10180 2.87007e+01  91.25   1.29403
3073  256Am  95 161  --   3-[5,4,1]  11-[7,2,5]  14+ -1876.95864  0.24035  3.64054 1.42798e+01  91.65   1.12158
3074  257Am  95 162  --   3-[5,2,1]          --   3- -1882.21001  0.24133  3.63167 1.46485e+01  90.33   1.12404
3075  258Am  95 163  --   3-[5,2,1]   1-[7,7,0]   4+ -1885.36519  0.26194  4.55991 1.27903e+01  79.57   0.91484
3076  259Am  95 164  --   3-[5,2,1]          --   3- -1890.46713  0.22226  4.13899 8.98981e+00  89.47   0.99902
3077  260Am  95 165  --   3-[5,4,1]   3+[6,3,1]   6- -1893.58656  0.20689  4.60348 5.35973e+00  90.71   0.90694
3078  261Am  95 166  --   3-[5,2,1]          --   3- -1898.50625  0.19667  4.50354 5.96813e+00  89.08   0.92527
3079  262Am  95 167  RV   3-[5,4,1]   3+[6,3,1]   6- -1901.59428  0.18360  4.89494 3.70418e+00  90.19   0.85744
3080  263Am  95 168  --   3-[5,2,1]          --   3- -1906.45606  0.17297  4.79133 3.82994e+00  89.32   0.87440
3081  264Am  95 169  --   3-[5,4,1]   1+[6,3,1]   2- -1909.51560  0.16308  5.06044 2.72274e+00  89.25   0.83169
3082  265Am  95 170  --   3-[5,2,1]          --   3- -1914.31414  0.15244  5.14257 2.39577e+00  90.01   0.81948
3083  266Am  95 171  --   3-[5,4,1]   1+[6,6,0]   2- -1917.36065  0.14380  5.37012 1.68639e+00  90.22   0.78747
3084  267Am  95 172  --   3-[5,2,1]          --   3- -1921.99424  0.13424  5.53270 1.53155e+00  90.95   0.76610
3085  268Am  95 173  --   3-[5,4,1]   1+[6,3,1]   2- -1924.87933  0.12477  5.93029 1.17208e+00  91.42   0.71845
3086  269Am  95 174  --   7-[5,0,3]          --   7- -1929.46350 -0.11067  5.72634 1.13426e+00  92.45   0.74212
3087  270Am  95 175  --   7-[5,0,3]   1+[6,4,0]   8- -1932.43694 -0.10590  5.99836 8.03704e-01  91.97   0.71088
3088  271Am  95 176  --   7-[5,0,3]          --   7- -1937.11836 -0.09211  6.02690 7.73372e-01  93.62   0.70776
3089  272Am  95 177  --   7-[5,0,3]   3+[6,0,2]  10- -1939.98573 -0.07466  6.12239 6.33014e-01  95.33   0.69750
3090  273Am  95 178  --   7-[5,0,3]          --   7- -1944.60573 -0.06314  6.36686 5.82343e-01  96.53   0.67255
3091  274Am  95 179  --   7-[5,0,3]   1+[6,0,0]   6- -1947.55354 -0.05560  6.68014 4.59058e-01  97.02   0.64309
3092  275Am  95 180  --   7-[5,0,3]          --   7- -1951.97647 -0.02567  6.73673 4.50426e-01  99.26   0.63804
3093  276Am  95 181  --   7-[5,0,3]   1+[6,0,0]   8- -1954.96929 -0.01827  7.04634 3.68996e-01  99.47   0.61178
3094  277Am  95 182  --   7-[5,0,3]          --   7- -1959.18605 -0.00924  7.34164 3.29348e-01  99.68   0.58867
3095  278Am  95 183  --   1-[5,1,0]   3+[6,0,2]   2- -1962.01133  0.00953  8.46689 2.73727e-01  99.49   0.51465
3096  279Am  95 184  --   7-[5,0,3]          --   7- -1966.01409 -0.00376  7.92130 2.44673e-01  99.40   0.54806
3097  280Am  95 185  --   7-[5,0,3]  13-[7,0,7]   6+ -1966.24953 -0.02124  9.42372 7.70989e-02  95.40   0.46497
3098  281Am  95 186  --   7-[5,0,3]          --   7- -1969.56885 -0.00580  9.11122 9.47392e-02  98.12   0.48011
3099  282Am  95 187  --   7-[5,0,3]  11-[7,0,5]  18+ -1970.03663 -0.01862  9.83651 7.12671e-02  97.31   0.44639
3100  283Am  95 188  --   7-[5,0,3]          --   7- -1972.91709 -0.00867  9.54024 5.52647e-02  96.99   0.45957
3101  284Am  95 189  --   7-[5,0,3]  11-[7,0,5]  18+ -1973.32519 -0.02264 10.19431 4.37555e-02  96.04   0.43144
3102  285Am  95 190  --   7-[5,0,3]          --   7- -1975.99831 -0.01342  9.91830 3.69017e-02  95.73   0.44288
3103  286Am  95 191  --   1-[5,1,0]   1-[7,2,1]   2+ -1976.33926  0.03816 10.56447 3.06263e-02  93.98   0.41700
3104  287Am  95 192  --   9-[5,0,5]          --   9- -1979.18207  0.11210  9.94198 3.53408e-02  88.24   0.44187
3105  288Am  95 193  --   9-[5,0,5]   3-[7,6,1]   6+ -1980.15085  0.12824 10.65876 3.06253e-02  86.50   0.41347
3106  289Am  95 194  RV   7-[5,1,4]          --   7- -1983.15883  0.15457 10.12008 3.19223e-02  85.30   0.43446
3107  290Am  95 195  --   7-[5,1,4]   3-[7,4,1]   4+ -1984.09428  0.16647 11.14503 2.81499e-02  83.79   0.39620
3108  291Am  95 196  --   7-[5,1,4]          --   7- -1987.24467  0.18303 10.52710 2.60421e-02  82.80   0.41841
3109  292Am  95 197  --   5+[6,4,2]   1-[7,4,1]   4- -1988.27512  0.21567 11.40478 2.49870e-02  79.03   0.38755
3110  293Am  95 198  --   5+[6,4,2]          --   5+ -1991.31927  0.22281 10.80711 2.28346e-02  79.09   0.40804
3111  294Am  95 199  --   5+[6,4,2]   1-[7,4,1]   4- -1992.24754  0.22211 11.87932 2.00195e-02  79.17   0.37269
3112  295Am  95 200  --   5+[6,4,2]          --   5+ -1995.16169  0.22997 11.10077 1.81017e-02  77.85   0.39771
3113  296Am  95 201  --   5+[6,4,2]   5-[7,3,2]  10- -1995.93953  0.23183 12.30754 1.55063e-02  77.87   0.36023
3114  297Am  95 202  --   5+[6,4,2]          --   5+ -1998.68531  0.23573 11.52400 1.44391e-02  76.96   0.38371
3115  298Am  95 203  --   5+[6,4,2]   5-[7,3,2]  10- -1999.35054  0.23774 12.75500 1.24845e-02  76.96   0.34806
3116  299Am  95 204  --   5+[6,4,2]          --   5+ -2001.88098  0.24074 11.90726 1.16137e-02  76.28   0.37185
3117  300Am  95 205  --   5+[6,4,2]   5-[7,3,2]  10- -2002.31626  0.24292 13.37059 1.01417e-02  76.24   0.33262
3118  301Am  95 206  --   5+[6,4,2]          --   5+ -2004.73381  0.24523 12.31059 9.47944e-03  75.62   0.36014
3119  302Am  95 207  --   5+[6,4,2]   1-[7,3,0]   6- -2005.05664  0.24736 13.67409 8.56432e-03  75.04   0.32549
3120  303Am  95 208  --   5+[6,4,2]          --   5+ -2007.28292  0.24956 12.79985 7.87356e-03  74.79   0.34689
3121  304Am  95 209  --   5+[6,4,2]   1-[7,3,0]   6- -2007.51796  0.25152 14.06446 7.09147e-03  74.29   0.31677
3122  305Am  95 210  --   5+[6,4,2]          --   5+ -2009.52622  0.25366 13.20967 6.63727e-03  73.85   0.33652
3123  306Am  95 211  --   5+[6,4,2]   1-[7,3,0]   6- -2009.59861  0.25557 14.55670 5.97822e-03  73.31   0.30641
3124  307Am  95 212  --   5+[6,4,2]          --   5+ -2011.50090  0.25745 13.57803 5.65001e-03  72.78   0.32772
3125  308Am  95 213  --   5+[6,4,2]   1+[8,8,0]   6+ -2011.40033  0.26669 14.85455 5.17529e-03  72.41   0.30047
3126  252Cm  96 156  --          --          --   0+ -1861.73328  0.27360  0.24752 2.90307e+05  92.86  12.04140
3127  253Cm  96 157  --          --   7+[6,1,3]   7+ -1865.83133  0.26651  2.11755 6.61059e+02  81.93   1.80917
3128  254Cm  96 158  --          --          --   0+ -1871.63869  0.26514  0.72868 4.86015e+03  86.96   4.54105
3129  255Cm  96 159  --          --   7+[6,1,3]   7+ -1875.50903  0.26252  2.80871 2.52094e+02  87.45   1.41289
3130  256Cm  96 160  --          --          --   0+ -1881.14565  0.25512  1.14696 5.95751e+02  81.94   3.06752
3131  257Cm  96 161  --          --  11-[7,2,5]  11- -1884.79696  0.24385  2.98776 1.78737e+02  80.51   1.33775
3132  258Cm  96 162  --          --          --   0+ -1890.16928  0.24606  1.68082 1.46551e+02  83.73   2.20908
3133  259Cm  96 163  --          --   1-[7,7,0]   1- -1893.51589  0.26661  3.87333 3.68468e+01  84.51   1.06074
3134  260Cm  96 164  --          --          --   0+ -1898.71755  0.22824  2.16744 5.51981e+01  83.40   1.77293
3135  261Cm  96 165  --          --   1-[7,6,1]   1- -1901.99088  0.30817  4.46365 1.42210e+01  87.32   0.93280
3136  262Cm  96 166  --          --          --   0+ -1907.00840  0.20201  2.50592 2.67631e+01  83.57   1.56199
3137  263Cm  96 167  --          --   3+[6,1,1]   3+ -1910.20256  0.18840  4.34133 1.07904e+01  87.95   0.95668
3138  264Cm  96 168  --          --          --   0+ -1915.20096  0.17772  2.76096 1.34937e+01  85.63   1.43443
3139  265Cm  96 169  --          --   1+[6,1,1]   1+ -1918.35568  0.16694  4.55519 7.80896e+00  85.88   0.91571
3140  266Cm  96 170  --          --          --   0+ -1923.29627  0.15652  3.08483 7.03880e+00  87.62   1.30035
3141  267Cm  96 171  --          --   1+[6,1,1]   1+ -1926.45312  0.14674  4.79250 4.23880e+00  88.18   0.87421
3142  268Cm  96 172  --          --          --   0+ -1931.22307  0.13763  3.45598 3.95706e+00  89.16   1.17512
3143  269Cm  96 173  RV          --   1+[6,1,1]   1+ -1934.22826  0.12715  5.33443 2.57472e+00  90.34   0.79232
3144  270Cm  96 174  --          --          --   0+ -1939.05064 -0.11709  3.56018 2.79059e+00  89.01   1.14427
3145  271Cm  96 175  --          --   1+[6,4,0]   1+ -1942.14698 -0.11149  5.37925 1.72691e+00  88.71   0.78624
3146  272Cm  96 176  --          --          --   0+ -1946.90786 -0.09869  3.94441 1.65955e+00  90.97   1.04348
3147  273Cm  96 177  --          --   3+[6,5,1]   3+ -1949.84037 -0.08230  5.67477 1.23681e+00  92.93   0.74836
3148  274Cm  96 178  --          --          --   0+ -1954.53741 -0.07396  4.37663 1.11413e+00  94.22   0.94966
3149  275Cm  96 179  --          --   1+[6,5,1]   1+ -1957.58236 -0.06386  5.82052 8.46258e-01  95.39   0.73100
3150  276Cm  96 180  --          --          --   0+ -1962.20912 -0.00000  4.40152 8.98942e-01 100.00   0.94478
3151  277Cm  96 181  --          --   1+[6,0,0]   1+ -1965.31260 -0.00000  5.93742 6.80307e-01  99.94   0.71765
3152  278Cm  96 182  --          --          --   0+ -1969.69554 -0.00000  4.97216 6.01947e-01  99.95   0.84523
3153  279Cm  96 183  --          --   1+[6,0,0]   1+ -1972.63648  0.00000  7.89998 4.67047e-01  99.91   0.54945
3154  280Cm  96 184  --          --          --   0+ -1976.75850 -0.00000  5.59220 4.27974e-01  99.67   0.75857
3155  281Cm  96 185  --          --  13-[7,0,7]  13- -1977.12875 -0.01996  8.85422 1.15384e-01  96.24   0.49331
3156  282Cm  96 186  --          --          --   0+ -1980.65097 -0.00000  6.61579 1.43684e-01  99.00   0.64893
3157  283Cm  96 187  --          --  11-[7,0,5]  11- -1981.19126 -0.01619  9.31952 1.05002e-01  98.09   0.46991
3158  284Cm  96 188  --          --          --   0+ -1984.23846 -0.00000  7.08183 7.91075e-02  98.18   0.60891
3159  285Cm  96 189  --          --  11-[7,0,5]  11- -1984.73172 -0.02018  9.68022 6.16671e-02  97.19   0.45324
3160  286Cm  96 190  --          --          --   0+ -1987.63976 -0.00000  7.49173 5.13065e-02  97.21   0.57759
3161  287Cm  96 191  --          --   3-[7,6,1]   3- -1988.09741  0.09254  9.63885 4.98340e-02  90.95   0.45510
3162  288Cm  96 192  --          --          --   0+ -1991.15594  0.11267  7.92015 4.91367e-02  89.68   0.54814
3163  289Cm  96 193  --          --   3-[7,6,1]   3- -1992.28877  0.13247  9.97750 4.35695e-02  87.93   0.44037
3164  290Cm  96 194  --          --          --   0+ -1995.43724  0.15186  8.20827 4.37361e-02  86.84   0.52997
3165  291Cm  96 195  --          --   3-[7,4,1]   3- -1996.50169  0.16504 10.53036 3.93598e-02  85.06   0.41829
3166  292Cm  96 196  --          --          --   0+ -1999.81194  0.18807  8.60122 3.74549e-02  83.93   0.50705
3167  293Cm  96 197  --          --   1-[7,4,1]   1- -2000.94619  0.20039 10.71189 3.25953e-02  81.48   0.41151
3168  294Cm  96 198  --          --          --   0+ -2004.07825  0.21032  9.08162 3.01660e-02  81.48   0.48159
3169  295Cm  96 199  --          --   1-[7,4,1]   1- -2005.13240  0.21301 11.19487 2.58718e-02  80.74   0.39451
3170  296Cm  96 200  --          --          --   0+ -2008.13248  0.22271  9.49986 2.39847e-02  79.72   0.46143
3171  297Cm  96 201  --          --   5-[7,3,2]   5- -2009.03289  0.22608 11.62230 2.03454e-02  79.42   0.38059
3172  298Cm  96 202  --          --          --   0+ -2011.90989  0.23116  9.99728 1.90715e-02  78.44   0.43954
3173  299Cm  96 203  --          --   5-[7,3,2]   5- -2012.69701  0.23409 12.07279 1.62777e-02  77.95   0.36695
3174  300Cm  96 204  --          --          --   0+ -2015.36938  0.23769 10.45157 1.52477e-02  77.50   0.42130
3175  301Cm  96 205  --          --   5-[7,3,2]   5- -2015.93010  0.24044 12.69276 1.32525e-02  77.18   0.34971
3176  302Cm  96 206  --          --          --   0+ -2018.49872  0.24314 10.89157 1.23468e-02  76.66   0.40502
3177  303Cm  96 207  --          --   1-[7,3,0]   1- -2018.96224  0.24581 12.97037 1.10842e-02  75.84   0.34250
3178  304Cm  96 208  --          --          --   0+ -2021.33420  0.24784 11.41782 1.01800e-02  75.74   0.38713
3179  305Cm  96 209  --          --   1-[7,3,0]   1- -2021.71806  0.25002 13.35167 9.07825e-03  75.13   0.33307
3180  306Cm  96 210  --          --          --   0+ -2023.85610  0.25184 11.85825 8.50340e-03  74.73   0.37333
3181  307Cm  96 211  --          --   1-[7,3,0]   1- -2024.07588  0.25340 13.83585 7.56310e-03  74.22   0.32182
3182  308Cm  96 212  --          --          --   0+ -2026.11609  0.25512 12.21637 7.16653e-03  73.66   0.36281
3183  309Cm  96 213  --          --   7-[7,2,3]   7- -2026.11519  0.25547 14.26191 6.38221e-03  73.61   0.31253
3184  254Bk  97 157  --   3-[5,2,1]   7+[6,1,3]  10- -1871.36329  0.27525  1.57342 5.57147e+02  92.23   2.33824
3185  255Bk  97 158  --   3-[5,2,1]          --   3- -1877.36753  0.28271  1.28355 7.39848e+02  99.93   2.78504
3186  256Bk  97 159  --   3-[5,2,1]   7+[6,1,3]  10- -1881.38638  0.28013  2.20457 1.65382e+02  95.32   1.74692
3187  257Bk  97 160  --   3-[5,2,1]          --   3- -1887.17783  0.28544  1.81301 2.25146e+02  98.90   2.06950
3188  258Bk  97 161  --   3-[5,2,1]   1-[7,7,0]   4+ -1890.97126  0.27790  2.70406 9.46399e+01  96.25   1.46099
3189  259Bk  97 162  --   3-[5,2,1]          --   3- -1896.59379  0.29461  2.25469 9.40443e+01  95.81   1.71306
3190  260Bk  97 163  RC   3-[5,2,1]   1-[7,6,1]   4+ -1900.14319  0.30565  3.30127 4.79317e+01  92.73   1.22420
3191  261Bk  97 164  --   3-[5,2,1]          --   3- -1905.61809  0.30276  2.78263 4.08023e+01  92.15   1.42457
3192  262Bk  97 165  --   3-[5,2,1]   1-[7,5,0]   4+ -1908.99125  0.30572  3.86687 2.14916e+01  90.95   1.06234
3193  263Bk  97 166  --   3-[5,2,1]          --   3- -1914.28066  0.30958  3.26158 1.89425e+01  89.03   1.23747
3194  264Bk  97 167  --   3+[6,3,1]   3+[6,3,1]   6+ -1917.01415  0.19410  3.95699 1.52818e+01  85.93   1.04048
3195  265Bk  97 168  --   3+[6,3,1]          --   3+ -1922.11986  0.18454  3.95457 1.88918e+01  79.54   1.04106
3196  266Bk  97 169  --   1+[6,4,0]   1+[6,3,1]   0+ -1925.38552  0.17286  4.17346 1.27083e+01  84.12   0.99154
3197  267Bk  97 170  --   1+[6,4,0]          --   1+ -1930.43308  0.16327  4.28654 1.08612e+01  84.17   0.96778
3198  268Bk  97 171  --   1+[6,4,0]   1+[6,6,0]   0+ -1933.69756  0.15315  4.48867 6.94006e+00  87.01   0.92806
3199  269Bk  97 172  --   1+[6,4,0]          --   1+ -1938.55538  0.14485  4.70326 6.22781e+00  87.06   0.88936
3200  270Bk  97 173  --   3-[5,2,1]   1+[6,1,1]   2- -1941.68753  0.13135  4.84011 3.10411e+00  93.69   0.86633
3201  271Bk  97 174  --   5-[5,0,3]          --   5- -1946.67401 -0.12278  4.93810 4.09733e+00  89.35   0.85057
3202  272Bk  97 175  --   5-[5,0,3]   1+[6,4,0]   4- -1949.91439 -0.11621  5.23238 2.46438e+00  88.53   0.80654
3203  273Bk  97 176  --   5-[5,0,3]          --   5- -1954.77455 -0.10439  5.30383 2.18362e+00  91.35   0.79653
3204  274Bk  97 177  --   5-[5,0,3]   3+[6,5,1]   2- -1957.79719 -0.08880  5.40005 1.60149e+00  92.84   0.78344
3205  275Bk  97 178  --   5-[5,3,2]          --   5- -1962.61643 -0.08095  5.70646 1.39348e+00  94.06   0.74451
3206  276Bk  97 179  --   7-[5,0,3]   1+[6,0,0]   6- -1965.80861 -0.06214  5.82796 1.07673e+00  96.78   0.73013
3207  277Bk  97 180  --   1-[5,3,0]          --   1- -1970.42711  0.01584  5.78367 1.14244e+00  99.79   0.73531
3208  278Bk  97 181  --   7-[5,0,3]   1+[6,0,0]   8- -1973.68381 -0.01564  6.04166 8.93044e-01  99.72   0.70615
3209  279Bk  97 182  --   7-[5,0,3]          --   7- -1978.16328 -0.00546  6.30186 7.90118e-01  99.94   0.67901
3210  280Bk  97 183  --   1-[5,1,0]   1+[6,0,0]   2- -1981.23957 -0.00010  7.53818 6.11379e-01  99.95   0.57424
3211  281Bk  97 184  --   7-[5,0,3]          --   7- -1985.47691 -0.00182  6.90269 5.61429e-01  99.89   0.62369
3212  282Bk  97 185  --   7-[5,0,3]  13-[7,0,7]   6+ -1986.36437 -0.01818  8.36964 1.53568e-01  97.15   0.52031
3213  283Bk  97 186  --   7-[5,0,3]          --   7- -1989.66976 -0.00314  7.92581 1.80721e-01  99.00   0.54777
3214  284Bk  97 187  --   7-[5,0,3]  13-[7,0,7]   6+ -1990.41370 -0.02070  8.81656 9.77971e-02  96.76   0.49531
3215  285Bk  97 188  --   7-[5,0,3]          --   7- -1993.58454 -0.00530  8.39893 9.80082e-02  98.29   0.51859
3216  286Bk  97 189  --   7-[5,0,3]  11-[7,0,5]  18+ -1994.25034 -0.02358  9.22165 7.74021e-02  97.50   0.47465
3217  287Bk  97 190  --   7-[5,0,3]          --   7- -1997.31992 -0.00951  8.82749 6.31654e-02  97.50   0.49473
3218  288Bk  97 191  --   3-[5,4,1]   3-[7,6,1]   6+ -1998.11098  0.10153  9.16777 6.69728e-02  91.95   0.47729
3219  289Bk  97 192  RV   9-[5,0,5]          --   9- -2001.38164  0.12653  8.84050 7.01709e-02  90.40   0.49404
3220  290Bk  97 193  --   9-[5,0,5]   3-[7,2,1]   6+ -2002.73703  0.13885  9.55353 5.96190e-02  88.89   0.45896
3221  291Bk  97 194  --   3-[5,2,1]          --   3- -2006.10045  0.16516  9.09935 5.92131e-02  87.97   0.48070
3222  292Bk  97 195  --   3-[5,2,1]   1+[6,0,0]   4- -2007.44020  0.21423 10.12991 5.45271e-02  84.42   0.43406
3223  293Bk  97 196  --   3-[5,2,1]          --   3- -2010.86045  0.20562  9.34314 4.99522e-02  84.72   0.46878
3224  294Bk  97 197  --   3-[5,2,1]   1-[7,4,1]   2+ -2012.16477  0.21221 10.41953 4.33447e-02  83.76   0.42254
3225  295Bk  97 198  --   3-[5,2,1]          --   3- -2015.46918  0.22156  9.69957 3.94726e-02  82.48   0.45238
3226  296Bk  97 199  --   3-[5,2,1]   1-[7,4,1]   2+ -2016.64426  0.21928 10.88041 3.40015e-02  82.96   0.40541
3227  297Bk  97 200  --   3-[5,2,1]          --   3- -2019.84071  0.23025 10.04735 3.10447e-02  80.93   0.43746
3228  298Bk  97 201  --   3-[5,2,1]   5-[7,3,2]   8+ -2020.87808  0.23229 11.26736 2.61529e-02  80.94   0.39208
3229  299Bk  97 202  --   3-[5,2,1]          --   3- -2023.91260  0.23669 10.50978 2.44191e-02  79.77   0.41907
3230  300Bk  97 203  --   3-[5,2,1]   5-[7,3,2]   8+ -2024.83898  0.23825 11.69530 2.07390e-02  79.53   0.37832
3231  301Bk  97 204  --   3-[5,2,1]          --   3- -2027.66039  0.24210 10.92461 1.92999e-02  78.91   0.40385
3232  302Bk  97 205  --   3-[5,2,1]   5-[7,3,2]   8+ -2028.36735  0.24379 12.29244 1.66826e-02  78.94   0.36065
3233  303Bk  97 206  --   3-[5,2,1]          --   3- -2031.11213  0.24701 11.32835 1.54723e-02  78.08   0.39006
3234  304Bk  97 207  --   3-[5,2,1]   1-[7,3,0]   4+ -2031.71266  0.24949 12.54968 1.38618e-02  77.35   0.35354
3235  305Bk  97 208  --   3-[5,2,1]          --   3- -2034.24357  0.25144 11.83326 1.26286e-02  77.16   0.37408
3236  306Bk  97 209  --   3-[5,2,1]   1-[7,3,0]   4+ -2034.76610  0.25332 12.92151 1.12255e-02  76.69   0.34375
3237  307Bk  97 210  --   3-[5,2,1]          --   3- -2037.06067  0.25526 12.26016 1.04451e-02  76.14   0.36156
3238  308Bk  97 211  --   3-[5,2,1]   1-[7,3,0]   4+ -2037.42227  0.25648 13.40920 9.24650e-03  75.79   0.33169
3239  309Bk  97 212  --   3-[5,2,1]          --   3- -2039.58626  0.25843 12.61478 8.71186e-03  75.09   0.35179
3240  310Bk  97 213  --   3-[5,2,1]   7-[7,2,3]  10+ -2039.72179  0.25836 13.83093 7.71015e-03  75.14   0.32193
3241  311Bk  97 214  --   3-[5,2,1]          --   3- -2041.81414  0.26103 12.95743 7.29305e-03  74.04   0.34283
3242  312Bk  97 215  --   3-[5,2,1]   1+[8,8,0]   4- -2041.83600  0.27198 14.09735 6.57529e-03  72.53   0.31606
3243  313Bk  97 216  --   3-[5,2,1]          --   3- -2043.79255  0.26368 13.32185 6.13976e-03  72.87   0.33379
3244  314Bk  97 217  --   3-[5,2,1]   1+[8,8,0]   4- -2043.71564  0.27193 14.47541 5.55560e-03  71.65   0.30808
3245  260Cf  98 162  --          --          --   0+ -1903.66554  0.26356  0.55610 3.77979e+04  81.12   5.76022
3246  261Cf  98 163  --          --   1-[7,7,0]   1- -1907.38507  0.27234  2.67559 6.06313e+02  79.49   1.47466
3247  262Cf  98 164  --          --          --   0+ -1912.98151  0.29885  1.10659 1.47651e+03  87.17   3.16344
3248  263Cf  98 165  RC          --   1-[7,5,0]   1- -1916.53188  0.30652  3.21372 2.16960e+02  85.27   1.25388
3249  264Cf  98 166  --          --          --   0+ -1921.95933  0.31058  1.60974 2.22830e+02  86.63   2.29279
3250  265Cf  98 167  SV          --  13-[7,1,6]  13- -1924.69971  0.19622  3.61234 1.21709e+02  83.56   1.12944
3251  266Cf  98 168  --          --          --   0+ -1930.07459  0.23409  2.08011 6.38021e+01  87.62   1.83742
3252  267Cf  98 169  --          --  13-[7,1,6]  13- -1933.44464  0.17551  3.70504 4.50398e+01  86.63   1.10403
3253  268Cf  98 170  --          --          --   0+ -1938.75825  0.16733  2.08878 3.78621e+01  88.53   1.83080
3254  269Cf  98 171  --          --   1+[6,3,1]   1+ -1942.17390  0.15565  3.77718 1.90999e+01  88.82   1.08504
3255  270Cf  98 172  --          --          --   0+ -1947.15408  0.14624  2.45518 1.85942e+01  89.45   1.59023
3256  271Cf  98 173  --          --   1+[6,1,1]   1+ -1950.41672  0.13403  4.34479 1.03774e+01  90.69   0.95598
3257  272Cf  98 174  --          --          --   0+ -1955.55866 -0.12563  2.66650 1.12739e+01  88.49   1.47908
3258  273Cf  98 175  --          --   1+[6,4,0]   1+ -1958.94248 -0.11858  4.39486 5.52230e+00  87.43   0.94608
3259  274Cf  98 176  --          --          --   0+ -1963.91258 -0.10753  3.06110 5.52758e+00  89.72   1.30929
3260  275Cf  98 177  --          --   1+[6,4,0]   1+ -1967.08741 -0.10030  4.96628 3.36477e+00  90.56   0.84615
3261  276Cf  98 178  --          --          --   0+ -1971.97728 -0.08469  3.48616 3.31637e+00  92.42   1.16602
3262  277Cf  98 179  --          --   1+[6,3,1]   1+ -1975.25826 -0.06885  4.81119 2.51935e+00  94.71   0.87110
3263  278Cf  98 180  --          --          --   0+ -1979.92507 -0.00000  3.45173 2.95136e+00 100.00   1.17642
3264  279Cf  98 181  --          --   1+[6,0,0]   1+ -1983.30963 -0.00000  4.94078 2.09549e+00  99.97   0.85015
3265  280Cf  98 182  --          --          --   0+ -1987.94776 -0.00000  4.03719 1.80045e+00  99.94   1.02179
3266  281Cf  98 183  --          --   1+[6,0,0]   1+ -1991.14973  0.00000  6.62991 1.31635e+00  99.97   0.64764
3267  282Cf  98 184  --          --          --   0+ -1995.46624 -0.00000  4.68985 1.18753e+00  99.66   0.89168
3268  283Cf  98 185  --          --  13-[7,0,7]  13- -1996.53929 -0.01826  7.74173 2.37352e-01  97.96   0.56003
3269  284Cf  98 186  --          --          --   0+ -1999.99061 -0.00000  5.57574 2.89717e-01  99.49   0.76063
3270  285Cf  98 187  --          --  13-[7,0,7]  13- -2000.89550 -0.02061  8.21630 1.53926e-01  97.36   0.52948
3271  286Cf  98 188  --          --          --   0+ -2004.21379 -0.00000  6.05246 1.46237e-01  99.04   0.70498
3272  287Cf  98 189  --          --  11-[7,0,5]  11- -2005.00015 -0.02565  8.63535 1.12235e-01  98.16   0.50515
3273  288Cf  98 190  --          --          --   0+ -2008.21034  0.00000  6.48219 9.01933e-02  98.47   0.66140
3274  289Cf  98 191  --          --   3-[7,6,1]   3- -2009.23452  0.10176  8.60709 9.93998e-02  92.57   0.50672
3275  290Cf  98 192  --          --          --   0+ -2012.67175  0.12073  6.92007 9.74702e-02  91.57   0.62222
3276  291Cf  98 193  --          --   3-[7,2,1]   3- -2014.14236  0.13722  8.98260 8.55598e-02  90.05   0.48663
3277  292Cf  98 194  --          --          --   0+ -2017.63102  0.15846  7.22306 8.46635e-02  89.18   0.59774
3278  293Cf  98 195  --          --   1+[6,0,0]   1+ -2019.05950  0.20545  9.45664 7.81359e-02  85.90   0.46343
3279  294Cf  98 196  --          --          --   0+ -2022.60653  0.19615  7.61862 7.09023e-02  86.34   0.56854
3280  295Cf  98 197  --          --   1-[7,4,1]   1- -2024.01813  0.20714  9.75727 6.01227e-02  83.77   0.44984
3281  296Cf  98 198  --          --          --   0+ -2027.44209  0.21621  8.05873 5.52774e-02  83.94   0.53924
3282  297Cf  98 199  --          --   1-[7,4,1]   1- -2028.75341  0.21550 10.19004 4.65594e-02  83.52   0.43161
3283  298Cf  98 200  --          --          --   0+ -2032.06573  0.22633  8.44493 4.25898e-02  82.28   0.51592
3284  299Cf  98 201  --          --   5-[7,3,2]   5- -2033.21893  0.22865 10.59728 3.51543e-02  81.70   0.41576
3285  300Cf  98 202  --          --          --   0+ -2036.38888  0.23319  8.92380 3.28529e-02  81.08   0.48967
3286  301Cf  98 203  --          --   5-[7,3,2]   5- -2037.44485  0.23488 11.01206 2.75633e-02  80.43   0.40078
3287  302Cf  98 204  --          --          --   0+ -2040.40973  0.23881  9.36224 2.55162e-02  80.14   0.46787
3288  303Cf  98 205  --          --   5-[7,3,2]   5- -2041.25614  0.24047 11.60207 2.17232e-02  79.40   0.38123
3289  304Cf  98 206  --          --          --   0+ -2044.13032  0.24377  9.77693 2.01677e-02  79.27   0.44898
3290  305Cf  98 207  --          --   1-[7,3,0]   1- -2044.85339  0.24661 11.90467 1.78813e-02  78.29   0.37193
3291  306Cf  98 208  --          --          --   0+ -2047.53848  0.24813 10.31808 1.62865e-02  78.32   0.42650
3292  307Cf  98 209  --          --   1-[7,3,0]   1- -2048.18914  0.25024 12.26674 1.43763e-02  77.59   0.36138
3293  308Cf  98 210  --          --          --   0+ -2050.62241  0.25172 10.77727 1.33328e-02  77.30   0.40912
3294  309Cf  98 211  --          --   1-[7,3,0]   1- -2051.12813  0.25287 12.74668 1.17227e-02  76.78   0.34828
3295  310Cf  98 212  --          --          --   0+ -2053.41958  0.25441 11.16111 1.10030e-02  76.29   0.39565
3296  311Cf  98 213  --          --   7-[7,2,3]   7- -2053.70645  0.25476 13.19070 9.64908e-03  76.23   0.33699
3297  312Cf  98 214  --          --          --   0+ -2055.92452  0.25621 11.51866 9.11036e-03  75.32   0.38388
3298  313Cf  98 215  --          --   7-[7,2,3]   7- -2056.06547  0.25777 13.65470 8.01321e-03  75.03   0.32594
3299  314Cf  98 216  --          --          --   0+ -2058.18211  0.25733 11.87664 7.59043e-03  74.29   0.37277
3300  315Cf  98 217  --          --   1+[8,8,0]   1+ -2058.16037  0.26985 13.89514 6.81700e-03  72.43   0.32050
3301  260Es  99 161  --   7-[5,1,4]  11-[7,2,5]   4+ -1903.37728  0.25319  1.53155 8.93180e+02  99.97   2.39309
3302  261Es  99 162  --   7+[6,3,3]          --   7+ -1909.24296  0.28969  1.32288 1.60714e+04   8.35   2.71382
3303  262Es  99 163  RC   7-[5,1,4]   1-[7,7,0]   6+ -1913.12582  0.26921  2.34657 4.79072e+02  90.70   1.65440
3304  263Es  99 164  --   7+[6,3,3]          --   7+ -1918.93225  0.30388  1.76044 3.19717e+03  40.85   2.12270
3305  264Es  99 165  SC   7+[6,3,3]   1-[7,7,0]   8- -1922.66113  0.30899  2.77932 5.15708e+02  63.17   1.42607
3306  265Es  99 166  --   7+[6,3,3]          --   7+ -1928.23651  0.31265  2.22526 5.15177e+02  67.36   1.73277
3307  266Es  99 167  --   7+[6,3,3]   1-[7,6,1]   8- -1931.69153  0.30885  3.46497 1.34472e+02  82.14   1.17239
3308  267Es  99 168  --   7+[6,3,3]          --   7+ -1937.13531  0.31861  2.62579 1.16225e+02  77.51   1.49922
3309  268Es  99 169  --   7+[6,3,3]  11-[7,2,5]  18- -1940.28092  0.32582  4.01474 4.90612e+01  83.82   1.02695
3310  269Es  99 170  --   7-[5,1,4]          --   7- -1945.47994  0.30003  3.56399 3.62950e+01  85.24   1.14317
3311  270Es  99 171  --   7+[6,3,3]   1+[6,3,1]   6+ -1948.65984  0.16211  3.62182 3.15628e+01  83.34   1.12679
3312  271Es  99 172  --   5-[5,1,2]          --   5- -1953.79849  0.14922  3.78383 1.75359e+01  94.81   1.08332
3313  272Es  99 173  --   5-[5,0,3]   5+[6,4,2]   0- -1957.24661 -0.14246  3.73920 1.65250e+01  82.11   1.09495
3314  273Es  99 174  --   5-[5,0,3]          --   5- -1962.52717 -0.13206  3.84506 1.36038e+01  92.57   1.06777
3315  274Es  99 175  --   5-[5,0,3]   1+[6,4,0]   4- -1966.04512 -0.12374  4.16161 6.89600e+00  90.03   0.99410
3316  275Es  99 176  --   5-[5,0,3]          --   5- -1971.11884 -0.11367  4.28780 6.21265e+00  92.94   0.96752
3317  276Es  99 177  --   5-[5,0,3]   1+[6,4,0]   4- -1974.43430 -0.10714  4.69703 3.56097e+00  92.84   0.89043
3318  277Es  99 178  --   5-[5,0,3]          --   5- -1979.39118 -0.09162  4.75588 3.54861e+00  94.41   0.88036
3319  278Es  99 179  --   5-[5,0,3]   3+[6,5,1]   8- -1982.77410 -0.07915  5.09573 2.56797e+00  94.92   0.82640
3320  279Es  99 180  --   5-[5,1,2]          --   5- -1987.45001 -0.05825  5.13455 2.55839e+00  97.28   0.82066
3321  280Es  99 181  --   7-[5,0,3]   1+[6,0,0]   8- -1990.96941 -0.01188  5.11742 2.43872e+00  99.88   0.82318
3322  281Es  99 182  --   7-[5,0,3]          --   7- -1995.70031 -0.00133  5.35204 2.11689e+00  99.99   0.78992
3323  282Es  99 183  --   7-[5,0,3]   1+[6,0,0]   8- -1999.05271  0.00012  6.51299 1.54705e+00  99.99   0.65848
3324  283Es  99 184  --   7-[5,0,3]          --   7- -2003.47553 -0.00005  5.98991 1.41581e+00  99.97   0.71181
3325  284Es  99 185  --   1-[5,1,0]  13-[7,0,7]  12+ -2004.72721 -0.01815  7.30684 3.20385e-01  98.83   0.59131
3326  285Es  99 186  --   7-[5,0,3]          --   7- -2008.32915 -0.00052  6.86384 3.77849e-01  99.31   0.62699
3327  286Es  99 187  --   7-[5,0,3]  13-[7,0,7]   6+ -2009.40573 -0.01970  7.77556 2.00496e-01  97.91   0.55773
3328  287Es  99 188  --   7-[5,0,3]          --   7- -2012.84701 -0.00149  7.33220 1.88122e-01  98.86   0.58939
3329  288Es  99 189  --   5-[5,1,2]  13-[7,0,7]   8+ -2013.79676 -0.02521  8.26102 1.29757e-01  97.50   0.52677
3330  289Es  99 190  --   7-[5,0,3]          --   7- -2017.17065 -0.00385  7.77938 1.14803e-01  98.34   0.55748
3331  290Es  99 191  RC   3-[5,2,1]   3-[7,4,1]   6+ -2018.59642  0.10995  8.06071 1.51386e-01  92.05   0.53912
3332  291Es  99 192  --   5+[6,4,2]          --   5+ -2022.15836  0.13253  7.88156 1.37105e-01  91.99   0.55066
3333  292Es  99 193  --   3-[5,2,1]   3-[7,4,1]   6+ -2023.90421  0.14302  8.51525 1.20312e-01  90.17   0.51189
3334  293Es  99 194  --   9-[5,0,5]          --   9- -2027.56461  0.16478  7.99258 1.16585e-01  89.84   0.54345
3335  294Es  99 195  --   3-[5,2,1]   1+[6,0,0]   4- -2029.28837  0.21514  8.81233 1.07506e-01  84.97   0.49554
3336  295Es  99 196  --   3-[5,2,1]          --   3- -2032.93146  0.21133  8.25636 9.69071e-02  85.11   0.52705
3337  296Es  99 197  --   3-[5,2,1]   1+[6,0,0]   4- -2034.52842  0.22703  9.26433 7.98639e-02  83.02   0.47257
3338  297Es  99 198  --   3-[5,2,1]          --   3- -2038.07823  0.22162  8.61537 7.28755e-02  83.34   0.50626
3339  298Es  99 199  --   7-[5,1,4]   1+[6,0,0]   6- -2039.51821  0.24293  9.77567 6.19023e-02  83.20   0.44903
3340  299Es  99 200  --   3-[5,2,1]          --   3- -2042.94627  0.22785  8.97724 5.50635e-02  82.05   0.48690
3341  300Es  99 201  --   3-[5,2,1]   5-[7,3,2]   8+ -2044.23590  0.22936 10.03531 4.50142e-02  81.79   0.43796
3342  301Es  99 202  --   7-[5,1,4]          --   7- -2047.55579  0.23925  9.34729 4.31805e-02  82.63   0.46858
3343  302Es  99 203  --   7-[5,1,4]   5-[7,3,2]   2+ -2048.74926  0.23887 10.51351 3.59338e-02  82.16   0.41893
3344  303Es  99 204  --   7-[5,1,4]          --   7- -2051.88526  0.24243  9.76004 3.29150e-02  81.81   0.44972
3345  304Es  99 205  --   7-[5,1,4]   5-[7,3,2]   2+ -2052.87133  0.24265 11.10615 2.78909e-02  81.19   0.39753
3346  305Es  99 206  --   7-[5,1,4]          --   7- -2055.91911  0.24583 10.16901 2.55773e-02  80.97   0.43246
3347  306Es  99 207  --   7-[5,1,4]   1-[7,3,0]   6+ -2056.76984  0.24798 11.44612 2.24337e-02  79.99   0.38621
3348  307Es  99 208  --   7-[5,1,4]          --   7- -2059.60090  0.24902 10.72096 2.02899e-02  80.03   0.41118
3349  308Es  99 209  --   7-[5,1,4]   1-[7,3,0]   6+ -2060.38945  0.25057 11.81887 1.77770e-02  79.34   0.37452
3350  309Es  99 210  --   7-[5,1,4]          --   7- -2062.96451  0.25175 11.20589 1.63554e-02  79.01   0.39414
3351  310Es  99 211  --   7-[5,1,4]   1-[7,3,0]   6+ -2063.61053  0.25253 12.30623 1.42838e-02  78.56   0.36026
3352  311Es  99 212  --   7-[5,1,4]          --   7- -2066.04471  0.25379 11.62595 1.32985e-02  78.00   0.38048
3353  312Es  99 213  --   7-[5,1,4]   7-[7,2,3]   0+ -2066.47573  0.25401 12.77750 1.15855e-02  78.17   0.34747
3354  313Es  99 214  --   7-[5,1,4]          --   7- -2068.83744  0.25511 12.01313 1.08780e-02  77.05   0.36870
3355  314Es  99 215  --   7-[5,1,4]   7-[7,2,3]   0+ -2069.11926  0.25623 13.26364 9.50542e-03  76.96   0.33520
3356  315Es  99 216  --   7-[5,1,4]          --   7- -2071.36425  0.25589 12.40718 8.97758e-03  76.07   0.35745
3357  316Es  99 217  --   7-[5,1,4]   7-[7,2,3]   0+ -2071.41507  0.25833 13.84779 7.90368e-03  75.59   0.32155
3358  317Es  99 218  --   7-[5,1,4]          --   7- -2073.61224  0.25654 12.77117 7.50820e-03  74.91   0.34764
3359  318Es  99 219  --   7-[5,1,4]   1+[8,8,0]   6- -2073.57100  0.26757 13.94501 6.69791e-03  73.19   0.31939
3360  268Fm 100 168  --          --          --   0+ -1944.30908  0.31322  0.96097 4.12212e+03  74.42   3.57208
3361  269Fm 100 169  SC          --   1-[7,5,0]   1- -1947.64235  0.30192  3.39171 2.81436e+02  83.70   1.19501
3362  270Fm 100 170  --          --          --   0+ -1952.68074  0.22583  1.43190 2.65990e+02  88.09   2.53547
3363  271Fm 100 171  SC          --   3-[7,4,1]   3- -1956.29916  0.33527  3.75905 4.09238e+01  45.21   1.08975
3364  272Fm 100 172  --          --          --   0+ -1961.51906 -0.15216  1.23738 4.48290e+02  92.62   2.87402
3365  273Fm 100 173  RV          --   5+[6,4,2]   5+ -1965.21048 -0.14408  3.14212 4.29298e+01  78.96   1.27926
3366  274Fm 100 174  --          --          --   0+ -1970.62854 -0.13365  1.71130 8.45544e+01  89.30   2.17514
3367  275Fm 100 175  --          --   1+[6,4,0]   1+ -1974.29229 -0.12474  3.39807 2.39061e+01  86.56   1.19301
3368  276Fm 100 176  --          --          --   0+ -1979.49132 -0.11497  2.13829 2.88381e+01  89.88   1.79392
3369  277Fm 100 177  --          --   1+[6,4,0]   1+ -1982.95160 -0.10852  4.07925 1.30976e+01  89.45   1.01225
3370  278Fm 100 178  --          --          --   0+ -1988.02056 -0.09327  2.57560 1.36660e+01  91.73   1.52486
3371  279Fm 100 179  --          --   3+[6,5,1]   3+ -1991.52435 -0.08018  3.89894 8.33373e+00  92.62   1.05446
3372  280Fm 100 180  --          --          --   0+ -1996.32110 -0.05952  2.90629 8.94105e+00  95.71   1.37090
3373  281Fm 100 181  --          --   1+[6,0,0]   1+ -1999.92899 -0.00000  3.96909 8.82711e+00 100.00   1.03762
3374  282Fm 100 182  --          --          --   0+ -2004.78390 -0.00000  3.09956 7.19373e+00  99.85   1.29486
3375  283Fm 100 183  --          --   1+[6,0,0]   1+ -2008.26403  0.00000  5.75034 4.76854e+00 100.00   0.73925
3376  284Fm 100 184  --          --          --   0+ -2012.78463 -0.00000  3.78191 4.21898e+00  99.41   1.08382
3377  285Fm 100 185  --          --  13-[7,0,7]  13- -2014.25235 -0.01905  6.62792 5.39932e-01  99.46   0.64782
3378  286Fm 100 186  --          --          --   0+ -2017.97215 -0.00000  4.60374 6.60159e-01  99.81   0.90689
3379  287Fm 100 187  --          --  13-[7,0,7]  13- -2019.25017 -0.02148  7.14932 3.86687e-01  98.45   0.60352
3380  288Fm 100 188  --          --          --   0+ -2022.84736  0.00000  5.03915 2.98482e-01  99.57   0.83491
3381  289Fm 100 189  --          --  13-[7,0,7]  13- -2023.95357 -0.02439  7.65621 2.35563e-01  97.92   0.56591
3382  290Fm 100 190  --          --          --   0+ -2027.43656  0.00000  5.47289 1.71459e-01  99.26   0.77382
3383  291Fm 100 191  --          --   3+[6,0,2]   3+ -2028.70853  0.13833  7.83331 2.51120e-01  91.96   0.55386
3384  292Fm 100 192  --          --          --   0+ -2032.39475  0.21496  5.83253 2.82840e-01  89.89   0.72960
3385  293Fm 100 193  --          --   3-[7,4,1]   3- -2034.53770  0.14062  7.95557 1.85078e-01  91.43   0.54583
3386  294Fm 100 194  --          --          --   0+ -2038.26124  0.22965  6.24379 2.00269e-01  87.95   0.68488
3387  295Fm 100 195  --          --   1+[8,6,0]   1+ -2040.13862  0.20963  8.29735 1.62811e-01  88.01   0.52459
3388  296Fm 100 196  --          --          --   0+ -2043.90963  0.20441  6.59991 1.44870e-01  88.37   0.65039
3389  297Fm 100 197  --          --   1+[6,0,0]   1+ -2045.64609  0.22767  8.69937 1.19143e-01  85.89   0.50163
3390  298Fm 100 198  --          --          --   0+ -2049.30554  0.22198  6.99071 1.07293e-01  86.34   0.61634
3391  299Fm 100 199  --          --   1+[6,0,0]   1+ -2050.89683  0.23591  9.14486 8.69089e-02  84.39   0.47843
3392  300Fm 100 200  --          --          --   0+ -2054.43528  0.22873  7.36822 7.92801e-02  84.96   0.58668
3393  301Fm 100 201  --          --   5-[7,3,2]   5- -2055.85439  0.22977  9.48678 6.39048e-02  84.13   0.46203
3394  302Fm 100 202  --          --          --   0+ -2059.31278  0.23418  7.76932 5.91637e-02  83.84   0.55816
3395  303Fm 100 203  --          --   5-[7,3,2]   5- -2060.62455  0.23439  9.89283 4.89584e-02  82.97   0.44396
3396  304Fm 100 204  --          --          --   0+ -2063.92736  0.23897  8.18737 4.47777e-02  82.86   0.53124
3397  305Fm 100 205  --          --   5-[7,3,2]   5- -2065.02451  0.23926 10.46512 3.78295e-02  81.87   0.42078
3398  306Fm 100 206  --          --          --   0+ -2068.20437  0.24321  8.61117 3.45105e-02  81.88   0.50649
3399  307Fm 100 207  --          --   1-[7,3,0]   1- -2069.17177  0.24621 10.81618 3.01746e-02  80.50   0.40772
3400  308Fm 100 208  --          --          --   0+ -2072.17351  0.24702  9.18380 2.72056e-02  80.85   0.47650
3401  309Fm 100 209  --          --   1-[7,3,0]   1- -2073.09072  0.24906 11.17349 2.37295e-02  79.88   0.39523
3402  310Fm 100 210  --          --          --   0+ -2075.80544  0.25013  9.68123 2.17230e-02  79.76   0.45320
3403  311Fm 100 211  --          --   1-[7,3,0]   1- -2076.60265  0.25107 11.64344 1.88376e-02  79.20   0.37993
3404  312Fm 100 212  --          --          --   0+ -2079.18209  0.25239 10.09559 1.74785e-02  78.73   0.43546
3405  313Fm 100 213  --          --   1-[7,3,0]   1- -2079.76795  0.25201 12.20539 1.50287e-02  78.51   0.36312
3406  314Fm 100 214  --          --          --   0+ -2082.26191  0.25373 10.47560 1.41071e-02  77.80   0.42038
3407  315Fm 100 215  --          --   7-[7,2,3]   7- -2082.70333  0.25502 12.60957 1.22237e-02  77.56   0.35193
3408  316Fm 100 216  --          --          --   0+ -2085.09220  0.25431 10.86037 1.14882e-02  76.87   0.40613
3409  317Fm 100 217  --          --   7-[7,2,3]   7- -2085.27300  0.25645 13.22365 1.00408e-02  76.34   0.33618
3410  318Fm 100 218  --          --          --   0+ -2087.60626  0.25433 11.22865 9.47750e-03  75.81   0.39337
3411  319Fm 100 219  --          --   3-[7,2,1]   3- -2087.68593  0.25218 13.45024 8.59104e-03  74.89   0.33072
3412  320Fm 100 220  --          --          --   0+ -2089.82594  0.25393 11.72763 7.95897e-03  74.52   0.37731
3413  321Fm 100 221  --          --   3-[7,2,1]   3- -2089.84819  0.25166 13.77843 7.27416e-03  74.32   0.32312
3414  322Fm 100 222  --          --          --   0+ -2091.76025  0.25306 12.13564 6.76566e-03  73.11   0.36513
3415  323Fm 100 223  --          --   3-[7,2,1]   3- -2091.66206  0.25080 14.15899 6.22039e-03  73.51   0.31473
3416  268Md 101 167  SC   7-[5,1,4]   1-[7,7,0]   6+ -1944.39231  0.30202  2.34697 1.40747e+03  89.18   1.65415
3417  269Md 101 168  RV   7-[5,1,4]          --   7- -1950.10049  0.30644  1.60760 1.49277e+03  98.48   2.29542
3418  270Md 101 169  SC   7-[5,1,4]   1-[7,7,0]   6+ -1953.64442  0.30142  3.01464 4.43153e+02  97.33   1.32718
3419  271Md 101 170  --   1-[5,2,1]          --   1- -1959.28564  0.31923  2.07216 7.58498e+02  64.95   1.84353
3420  272Md 101 171  --   7-[5,1,4]   3+[6,1,1]   4- -1962.63812  0.30904  3.41905 5.51905e+01  99.50   1.18647
3421  273Md 101 172  --   7-[5,1,4]          --   7- -1968.10725  0.31474  2.56913 1.59512e+02  87.13   1.52823
3422  274Md 101 173  --   7-[5,1,4]   3+[6,1,1]   4- -1971.33231  0.31408  3.88042 2.92045e+01  95.57   1.05899
3423  275Md 101 174  --   5-[5,0,3]          --   5- -1976.88019 -0.13987  2.84183 6.29348e+01  97.23   1.39834
3424  276Md 101 175  --   5-[5,0,3]   1+[6,4,0]   4- -1980.65350 -0.12935  3.17553 2.34320e+01  92.64   1.26728
3425  277Md 101 176  --   5-[5,0,3]          --   5- -1985.96913 -0.12053  3.33658 2.21539e+01  96.72   1.21263
3426  278Md 101 177  SV   5-[5,0,3]   1+[6,4,0]   4- -1989.56258 -0.11386  3.68030 1.28398e+01  94.38   1.11069
3427  279Md 101 178  --   5-[5,0,3]          --   5- -1994.70798 -0.09944  3.83262 1.06031e+01  96.83   1.07089
3428  280Md 101 179  --   5-[5,0,3]   3+[6,5,1]   8- -1998.30451 -0.08393  4.19268 7.18305e+00  96.45   0.98742
3429  281Md 101 180  --   3-[5,0,1]          --   3- -2003.18835 -0.06335  4.29675 8.66787e+00  97.69   0.96569
3430  282Md 101 181  --   7-[5,0,3]   1+[6,0,0]   8- -2006.87230  0.00737  4.21606 7.39489e+00  99.99   0.98245
3431  283Md 101 182  --   7-[5,0,3]          --   7- -2011.85998  0.00310  4.44987 6.09033e+00 100.00   0.93543
3432  284Md 101 183  --   7-[5,0,3]   1+[6,0,0]   8- -2015.47251 -0.01369  5.08455 4.32455e+00  99.91   0.82807
3433  285Md 101 184  --   7-[5,0,3]          --   7- -2020.07577  0.00156  5.13667 3.77474e+00 100.00   0.82035
3434  286Md 101 185  --   1-[5,1,0]  13-[7,0,7]  12+ -2021.75539 -0.01991  6.16938 7.61749e-01  99.84   0.69256
3435  287Md 101 186  --   7-[5,0,3]          --   7- -2025.60735  0.00214  5.93493 8.93328e-01  99.53   0.71793
3436  288Md 101 187  --   1-[5,1,0]  13-[7,0,7]  12+ -2027.08261 -0.02226  6.73051 4.62165e-01  99.07   0.63860
3437  289Md 101 188  --   7-[5,0,3]          --   7- -2030.78696  0.00304  6.38844 4.04737e-01  99.20   0.67044
3438  290Md 101 189  --   1-[5,1,0]  13-[7,0,7]  12+ -2032.10171 -0.02494  7.26688 2.84811e-01  98.41   0.59436
3439  291Md 101 190  --   7-[5,0,3]          --   7- -2035.71044  0.00566  6.80294 2.28260e-01  98.88   0.63224
3440  292Md 101 191  --   7+[6,3,3]   5+[6,0,2]  12+ -2037.53108  0.27182  7.51620 3.71752e-01  85.80   0.57582
3441  293Md 101 192  --   7+[6,3,3]          --   7+ -2041.74612  0.28010  6.53758 3.11558e-01  84.69   0.65617
3442  294Md 101 193  --   7+[6,3,3]   5+[6,0,2]  12+ -2043.68090  0.27229  7.87046 2.59082e-01  85.18   0.55140
3443  295Md 101 194  --   7+[6,3,3]          --   7+ -2047.74253  0.26783  6.86571 2.36740e-01  85.28   0.62683
3444  296Md 101 195  --   7+[6,3,3]   1+[6,0,0]   8+ -2049.62413  0.24559  8.01123 2.22266e-01  86.48   0.54226
3445  297Md 101 196  --   7+[6,3,3]          --   7+ -2053.56530  0.25414  7.21580 1.83345e-01  85.86   0.59830
3446  298Md 101 197  --   7+[6,3,3]   1+[6,0,0]   8+ -2055.41376  0.24385  8.33471 1.60210e-01  85.89   0.52237
3447  299Md 101 198  RV   7+[6,3,3]          --   7+ -2059.19283  0.24511  7.61473 1.39411e-01  85.85   0.56881
3448  300Md 101 199  --   7+[6,3,3]   1+[6,0,0]   8+ -2060.93578  0.24435  8.72969 1.15804e-01  85.15   0.49998
3449  301Md 101 200  --   7+[6,3,3]          --   7+ -2064.58819  0.24118  8.00959 1.04214e-01  85.35   0.54236
3450  302Md 101 201  --   7+[6,3,3]   1+[6,0,0]   8+ -2066.18756  0.24634  9.18733 8.41564e-02  84.41   0.47633
3451  303Md 101 202  --   7+[6,3,3]          --   7+ -2069.76486  0.24105  8.37985 7.75370e-02  84.69   0.51971
3452  304Md 101 203  --   7+[6,3,3]   5-[7,3,2]  12- -2071.18454  0.23877  9.53555 6.81536e-02  83.13   0.45978
3453  305Md 101 204  --   7+[6,3,3]          --   7+ -2074.66541  0.24304  8.74429 5.76445e-02  83.92   0.49919
3454  306Md 101 205  --   7+[6,3,3]   5-[7,3,2]  12- -2075.87470  0.24138 10.09158 5.06568e-02  82.59   0.43563
3455  307Md 101 206  --   7+[6,3,3]          --   7+ -2079.21132  0.24492  9.13552 4.39297e-02  83.24   0.47889
3456  308Md 101 207  --   7+[6,3,3]   1-[7,3,0]   8- -2080.31330  0.24746 10.43842 3.80014e-02  81.92   0.42181
3457  309Md 101 208  --   7+[6,3,3]          --   7+ -2083.45419  0.24751  9.67918 3.39009e-02  82.41   0.45329
3458  310Md 101 209  --   7+[6,3,3]   1-[7,3,0]   8- -2084.51723  0.24915 10.78420 2.93642e-02  81.56   0.40887
3459  311Md 101 210  --   7+[6,3,3]          --   7+ -2087.40214  0.24988 10.15837 2.65421e-02  81.50   0.43290
3460  312Md 101 211  --   7+[6,3,3]   1-[7,3,0]   8- -2088.33440  0.25056 11.24876 2.28492e-02  81.09   0.39270
3461  313Md 101 212  --   7+[6,3,3]          --   7+ -2091.06382  0.25168 10.57999 2.09603e-02  80.62   0.41641
3462  314Md 101 213  --   7+[6,3,3]   1-[7,3,0]   8- -2091.80293  0.25119 11.80922 1.79176e-02  80.58   0.37481
3463  315Md 101 214  --   7+[6,3,3]          --   7+ -2094.45867  0.25278 10.95968 1.66959e-02  79.78   0.40261
3464  316Md 101 215  --   7+[6,3,3]   7-[7,2,3]  14- -2095.03356  0.25386 12.23427 1.43595e-02  79.77   0.36230
3465  317Md 101 216  --   7+[6,3,3]          --   7+ -2097.55987  0.25325 11.36109 1.34449e-02  78.93   0.38898
3466  318Md 101 217  --   7+[6,3,3]   7-[7,2,3]  14- -2097.88050  0.25484 12.86584 1.16857e-02  78.65   0.34518
3467  319Md 101 218  --   7+[6,3,3]          --   7+ -2100.34974  0.25317 11.74662 1.10165e-02  77.93   0.37673
3468  320Md 101 219  --   7+[6,3,3]   3-[7,2,1]  10- -2100.55342  0.25158 13.13508 1.00389e-02  77.32   0.33836
3469  321Md 101 220  --   7+[6,3,3]          --   7+ -2102.81714  0.25261 12.28198 9.20909e-03  76.69   0.36095
3470  322Md 101 221  --   7+[6,3,3]   3-[7,2,1]  10- -2102.96569  0.25088 13.46920 8.44643e-03  76.76   0.33027
3471  323Md 101 222  --   7+[6,3,3]          --   7+ -2105.00131  0.25150 12.71141 7.80605e-03  75.27   0.34921
3472  324Md 101 223  --   7+[6,3,3]   3-[7,2,1]  10- -2105.03733  0.24967 13.85983 7.19720e-03  75.97   0.32128
3473  325Md 101 224  --   7+[6,3,3]          --   7+ -2106.94942  0.24999 13.06351 6.65267e-03  73.77   0.34015
3474  326Md 101 225  --   7+[6,3,3]   1-[7,2,1]   6- -2106.85069  0.24666 14.22276 6.23720e-03  74.93   0.31336
3475  274No 102 172  --          --          --   0+ -1974.65925  0.21476  0.81608 2.27571e+03  94.58   4.11462
3476  275No 102 173  RV          --   5+[6,4,2]   5+ -1978.57016 -0.15038  2.10374 2.37987e+02  68.53   1.81949
3477  276No 102 174  --          --          --   0+ -1984.27858 -0.14123  0.69308 3.26268e+03  94.35   4.74432
3478  277No 102 175  --          --   1+[6,4,0]   1+ -1988.19036 -0.12989  2.37617 1.39973e+02  84.86   1.63638
3479  278No 102 176  --          --          --   0+ -1993.64862 -0.12115  1.15406 4.06648e+02  91.94   3.05130
3480  279No 102 177  --          --   1+[6,4,0]   1+ -1997.39031 -0.11442  3.05569 8.60668e+01  88.91   1.31135
3481  280No 102 178  --          --          --   0+ -2002.67229 -0.10014  1.61203 1.10402e+02  92.81   2.28999
3482  281No 102 179  --          --   3+[6,5,1]   3+ -2006.39471 -0.08430  2.95673 4.41339e+01  92.25   1.35018
3483  282No 102 180  --          --          --   0+ -2011.38853 -0.06499  2.02665 5.64250e+01  95.36   1.87939
3484  283No 102 181  --          --   1+[6,0,0]   1+ -2015.19076 -0.00000  3.01137 7.01065e+01  99.99   1.32845
3485  284No 102 182  --          --          --   0+ -2020.28957 -0.00000  2.15399 5.10486e+01  99.52   1.78255
3486  285No 102 183  --          --   1+[6,0,0]   1+ -2024.00862  0.00000  4.72708 2.66376e+01  99.99   0.88526
3487  286No 102 184  --          --          --   0+ -2028.73566 -0.00000  2.86747 2.25184e+01  98.28   1.38729
3488  287No 102 185  --          --  13-[7,0,7]  13- -2030.60384 -0.01951  5.53289 1.34556e+00  99.94   0.76607
3489  288No 102 186  --          --          --   0+ -2034.59542 -0.00000  3.62197 1.77757e+00 100.00   1.12674
3490  289No 102 187  SC          --  13-[7,0,7]  13- -2036.25680 -0.02189  6.11234 1.10721e+00  99.47   0.69857
3491  290No 102 188  --          --          --   0+ -2040.10281  0.00000  4.08824 6.90135e-01  99.93   1.01024
3492  291No 102 189  SV          --  13-[7,0,7]  13- -2041.60193 -0.02478  6.65759 1.02290e+00  98.01   0.64513
3493  292No 102 190  --          --          --   0+ -2045.40330  0.00000  4.48505 3.64994e-01  99.79   0.92875
3494  293No 102 191  --          --   1-[7,4,1]   1- -2047.26665  0.29999  7.06005 6.62621e-01  89.58   0.61067
3495  294No 102 192  --          --          --   0+ -2051.61380  0.30377  5.07739 5.60246e-01  81.78   0.82914
3496  295No 102 193  --          --   5+[6,0,2]   5+ -2053.61622  0.28707  7.35319 4.65631e-01  83.59   0.58781
3497  296No 102 194  --          --          --   0+ -2057.52571  0.21131  5.18942 4.92152e-01  90.48   0.81268
3498  297No 102 195  --          --   5+[6,0,2]   5+ -2059.76449  0.28605  7.71156 3.15275e-01  83.12   0.56209
3499  298No 102 196  --          --          --   0+ -2063.69167  0.21122  5.58339 3.33420e-01  89.60   0.75967
3500  299No 102 197  --          --   1+[6,0,0]   1+ -2065.72116  0.24721  7.72526 2.69408e-01  86.16   0.56115
3501  300No 102 198  --          --          --   0+ -2069.65966  0.25895  6.12630 2.23610e-01  85.46   0.69709
3502  301No 102 199  --          --   1+[6,0,0]   1+ -2071.52441  0.24446  8.08131 1.87813e-01  85.62   0.53782
3503  302No 102 200  --          --          --   0+ -2075.33062  0.24097  6.41774 1.66118e-01  86.20   0.66759
3504  303No 102 201  --          --   1+[6,0,0]   1+ -2077.08232  0.24716  8.53363 1.32821e-01  84.75   0.51085
3505  304No 102 202  --          --          --   0+ -2080.75147  0.23990  6.79265 1.19655e-01  85.46   0.63313
3506  305No 102 203  --          --   1+[6,0,0]   1+ -2082.31455  0.25010  9.03097 9.57210e-02  83.88   0.48415
3507  306No 102 204  --          --          --   0+ -2085.92894  0.24282  7.18994 8.71158e-02  84.43   0.60032
3508  307No 102 205  --          --   1+[6,0,0]   1+ -2087.27942  0.25354  9.58135 7.02775e-02  82.87   0.45769
3509  308No 102 206  --          --          --   0+ -2090.73493  0.24499  7.57051 6.54509e-02  83.63   0.57194
3510  309No 102 207  --          --   1-[7,3,0]   1- -2091.96671  0.24819  9.83161 5.58065e-02  81.67   0.44660
3511  310No 102 208  --          --          --   0+ -2095.28051  0.24793  8.14513 4.98190e-02  82.64   0.53384
3512  311No 102 209  --          --   1-[7,3,0]   1- -2096.46553  0.24968 10.17751 4.25295e-02  81.38   0.43212
3513  312No 102 210  --          --          --   0+ -2099.50102  0.25041  8.65647 3.82959e-02  81.65   0.50398
3514  313No 102 211  --          --   1-[7,3,0]   1- -2100.57602  0.25097 10.62980 3.25032e-02  81.05   0.41455
3515  314No 102 212  --          --          --   0+ -2103.47155  0.25223  9.09492 2.96421e-02  80.75   0.48092
3516  315No 102 213  --          --   1-[7,3,0]   1- -2104.36958  0.25155 11.18351 2.49560e-02  80.74   0.39489
3517  316No 102 214  --          --          --   0+ -2107.14711  0.25326  9.49221 2.31090e-02  79.96   0.46178
3518  317No 102 215  --          --   7-[7,2,3]   7- -2107.87315  0.25423 11.63064 1.96431e-02  79.89   0.38033
3519  318No 102 216  --          --          --   0+ -2110.54491  0.25361  9.90244 1.82410e-02  79.19   0.44355
3520  319No 102 217  --          --   7-[7,2,3]   7- -2111.01737  0.25503 12.28111 1.57724e-02  78.80   0.36097
3521  320No 102 218  --          --          --   0+ -2113.61782  0.25337 10.29247 1.46953e-02  78.33   0.42751
3522  321No 102 219  --          --   3-[7,2,1]   3- -2113.95539  0.25186 12.53825 1.33222e-02  78.01   0.35385
3523  322No 102 220  --          --          --   0+ -2116.34762  0.25250 10.84520 1.21117e-02  77.24   0.40667
3524  323No 102 221  --          --   3-[7,2,1]   3- -2116.64648  0.25084 12.87087 1.10722e-02  77.75   0.34505
3525  324No 102 222  --          --          --   0+ -2118.79928  0.25098 11.27812 1.01394e-02  75.96   0.39172
3526  325No 102 223  --          --   3-[7,2,1]   3- -2118.97268  0.24907 13.26220 9.33666e-03  77.34   0.33524
3527  326No 102 224  --          --          --   0+ -2120.99319  0.24883 11.62925 8.54303e-03  74.63   0.38038
3528  327No 102 225  --          --   1-[7,2,1]   1- -2121.02765  0.24568 13.62235 8.03363e-03  76.59   0.32669
3529  328No 102 226  --          --          --   0+ -2122.94514  0.24613 11.95689 7.21750e-03  73.29   0.37037
3530  329No 102 227  --          --   1-[7,2,1]   1- -2122.86976  0.24268 13.98035 6.83358e-03  76.37   0.31861
3531  274Lr 103 171  --   1-[5,2,1]   3+[6,1,1]   2- -1975.07071  0.29731  2.05163 1.60882e+02  98.58   1.85953
3532  275Lr 103 172  RV   1-[5,2,1]          --   1- -1980.81711  0.30144  1.34011 4.44839e+03  24.00   2.68385
3533  276Lr 103 173  --   1-[5,2,1]   3+[6,1,1]   2- -1984.36746  0.30237  2.50859 8.52853e+01  96.18   1.56053
3534  277Lr 103 174  --   3-[5,0,1]          --   3- -1989.80767 -0.14902  1.83372 4.64735e+02  99.94   2.04930
3535  278Lr 103 175  --   3-[5,0,1]   1+[6,4,0]   4- -1993.83765 -0.13511  2.18673 1.44399e+02  91.20   1.75932
3536  279Lr 103 176  --   3-[5,0,1]          --   3- -1999.43133 -0.12718  2.37007 1.58112e+02  99.49   1.64006
3537  280Lr 103 177  --   3-[5,0,1]   1+[6,4,0]   4- -2003.30937 -0.11975  2.70237 6.47950e+01  95.77   1.46179
3538  281Lr 103 178  --   3-[5,0,1]          --   3- -2008.69455 -0.10618  2.84753 6.42904e+01  98.75   1.39587
3539  282Lr 103 179  --   3-[5,0,1]   3+[6,5,1]   6- -2012.50833 -0.08747  3.22461 4.12850e+01  96.14   1.25010
3540  283Lr 103 180  --   3-[5,0,1]          --   3- -2017.59413 -0.06954  3.38104 2.77939e+01  99.09   1.19838
3541  284Lr 103 181  --   3-[5,0,1]   1+[6,5,1]   4- -2021.43517 -0.05993  3.83287 1.72480e+01  98.61   1.07083
3542  285Lr 103 182  --   7-[5,0,3]          --   7- -2026.62603  0.00758  3.57589 1.79555e+01 100.00   1.13976
3543  286Lr 103 183  --   7-[5,0,3]   1+[6,0,0]   8- -2030.49691  0.00990  4.17678 1.15361e+01  99.99   0.99082
3544  287Lr 103 184  --   7-[5,0,3]          --   7- -2035.29789  0.00300  4.32117 1.03879e+01 100.00   0.96073
3545  288Lr 103 185  --   1-[5,1,0]  13-[7,0,7]  12+ -2037.40422 -0.02117  5.02668 1.99770e+00  99.97   0.83681
3546  289Lr 103 186  --   7-[5,0,3]          --   7- -2041.55242  0.00485  5.00686 2.57044e+00  99.72   0.83985
3547  290Lr 103 187  --   1-[5,1,0]  13-[7,0,7]  12+ -2043.41124 -0.02388  5.66188 1.08524e+00  99.72   0.74993
3548  291Lr 103 188  --   7-[5,0,3]          --   7- -2047.42511  0.00811  5.47442 1.02824e+00  99.49   0.77362
3549  292Lr 103 189  --   1-[5,1,0]  13-[7,0,7]  12+ -2049.08452 -0.02691  6.24874 8.19488e-01  99.01   0.68438
3550  293Lr 103 190  --   1-[5,2,1]          --   1- -2053.51144  0.30038  5.02223 1.37886e+00  78.76   0.83750
3551  294Lr 103 191  SC   1-[5,2,1]   1-[7,4,1]   2+ -2055.79554  0.29820  6.43352 9.69123e-01  83.81   0.66606
3552  295Lr 103 192  --   1-[5,2,1]          --   1- -2060.27130  0.30122  5.41629 8.55603e-01  78.87   0.78128
3553  296Lr 103 193  --   1-[5,2,1]   5-[7,3,2]   4+ -2062.39597  0.30696  6.91503 6.47154e-01  71.73   0.62265
3554  297Lr 103 194  --   1-[5,2,1]          --   1- -2066.77176  0.29852  5.81681 5.66099e-01  79.34   0.73143
3555  298Lr 103 195  --   1-[5,2,1]   5+[6,0,2]   4- -2068.80452  0.28946  7.14279 4.63522e-01  81.20   0.60404
3556  299Lr 103 196  --   1-[5,2,1]          --   1- -2073.01335  0.29133  6.20974 4.00862e-01  80.37   0.68838
3557  300Lr 103 197  --   1-[5,2,1]   5+[6,0,2]   4- -2074.97887  0.28702  7.51332 3.20557e-01  81.35   0.57603
3558  301Lr 103 198  --   1-[5,2,1]          --   1- -2079.08680  0.28130  6.52676 2.95098e-01  81.61   0.65719
3559  302Lr 103 199  --   1-[5,2,1]   1+[6,0,0]   0- -2080.93134  0.26630  7.74486 2.69645e-01  83.25   0.55981
3560  303Lr 103 200  --   1-[5,2,1]          --   1- -2084.87034  0.26923  6.86062 2.25671e-01  83.00   0.62727
3561  304Lr 103 201  --   1-[5,2,1]   1+[6,0,0]   0- -2086.71355  0.26123  8.07458 1.92538e-01  83.48   0.53824
3562  305Lr 103 202  RV   1-[5,2,1]          --   1- -2090.49871  0.25955  7.26587 1.68614e-01  83.71   0.59443
3563  306Lr 103 203  --   1-[5,2,1]   1+[6,0,0]   0- -2092.24144  0.25852  8.48742 1.38330e-01  83.26   0.51348
3564  307Lr 103 204  --   1-[5,2,1]          --   1- -2095.88211  0.25331  7.66643 1.24259e-01  83.79   0.56520
3565  308Lr 103 205  --   1-[5,2,1]   1+[6,0,0]   0- -2097.45930  0.25810  8.96685 1.00585e-01  82.67   0.48744
3566  309Lr 103 206  --   1-[5,2,1]          --   1- -2101.02936  0.25150  8.02926 9.17008e-02  83.27   0.54111
3567  310Lr 103 207  --   1-[5,2,1]   1-[7,3,0]   0+ -2102.40549  0.25381  9.32491 7.69532e-02  81.31   0.46965
3568  311Lr 103 208  --   1-[5,2,1]          --   1- -2105.86319  0.25206  8.45770 6.83046e-02  82.48   0.51518
3569  312Lr 103 209  --   1-[5,2,1]   1-[7,3,0]   0+ -2107.19832  0.25290  9.64355 5.76689e-02  81.42   0.45488
3570  313Lr 103 210  --   1-[5,2,1]          --   1- -2110.41761  0.25336  8.88821 5.11942e-02  81.68   0.49152
3571  314Lr 103 211  --   1-[5,2,1]   1-[7,3,0]   0+ -2111.64150  0.25315 10.05369 4.29900e-02  81.43   0.43719
3572  315Lr 103 212  --   1-[5,2,1]          --   1- -2114.68660  0.25435  9.27931 3.85138e-02  81.02   0.47184
3573  316Lr 103 213  --   1-[5,2,1]   1-[7,3,0]   0+ -2115.73191  0.25319 10.55805 3.21036e-02  81.45   0.41724
3574  317Lr 103 214  --   1-[5,2,1]          --   1- -2118.67487  0.25488  9.64943 2.92556e-02  80.47   0.45462
3575  318Lr 103 215  --   1-[5,2,1]   7-[7,2,3]   6+ -2119.56035  0.25539 10.96587 2.44904e-02  81.04   0.40239
3576  319Lr 103 216  --   1-[5,2,1]          --   1- -2122.36941  0.25493 10.05309 2.26026e-02  79.92   0.43722
3577  320Lr 103 217  --   1-[5,2,1]   7-[7,2,3]   6+ -2122.98940  0.25588 11.59967 1.96549e-02  79.77   0.38131
3578  321Lr 103 218  --   1-[5,2,1]          --   1- -2125.72977  0.25452 10.44606 1.79278e-02  79.20   0.42151
3579  322Lr 103 219  --   1-[5,2,1]   3-[7,2,1]   2+ -2126.21231  0.25311 11.90053 1.65563e-02  80.46   0.37205
3580  323Lr 103 220  --   1-[5,2,1]          --   1- -2128.75930  0.25371 11.01898 1.46306e-02  78.14   0.40054
3581  324Lr 103 221  --   1-[5,2,1]   3-[7,2,1]   2+ -2129.18053  0.25222 12.26468 1.35573e-02  79.96   0.36144
3582  325Lr 103 222  --   1-[5,2,1]          --   1- -2131.44888  0.25239 11.48630 1.21343e-02  76.91   0.38491
3583  326Lr 103 223  --   1-[5,2,1]   3-[7,2,1]   2+ -2131.75189  0.25072 12.68594 1.12368e-02  79.01   0.34989
3584  327Lr 103 224  --   1-[5,2,1]          --   1- -2133.87196  0.25065 11.86617 1.01473e-02  75.61   0.37309
3585  328Lr 103 225  --   1-[5,2,1]   1-[7,2,1]   2+ -2134.02705  0.24794 13.08467 9.70342e-03  79.06   0.33962
3586  329Lr 103 226  --   1-[5,2,1]          --   1- -2136.06701  0.24868 12.21889 8.51995e-03  74.26   0.36274
3587  330Lr 103 227  --   1-[5,2,1]   1-[7,2,1]   2+ -2136.10129  0.24577 13.47043 8.19357e-03  78.77   0.33024
3588  331Lr 103 228  --   1-[5,2,1]          --   1- -2138.02155  0.24695 12.56290 7.18504e-03  72.97   0.35318
3589  332Lr 103 229  RC   1-[5,2,1]   1-[7,2,1]   2+ -2137.90029  0.24546 13.89348 6.52705e-03  73.82   0.32053
3590  282Rf 104 178  --          --          --   0+ -2015.92054 -0.10575  0.64182 6.51855e+03  95.49   5.07515
3591  283Rf 104 179  --          --   3+[6,5,1]   3+ -2019.87073 -0.08679  2.02899 3.63949e+02  89.47   1.87751
3592  284Rf 104 180  --          --          --   0+ -2025.09032 -0.06880  1.12063 1.03675e+03  92.98   3.12936
3593  285Rf 104 181  --          --   1+[6,5,1]   1+ -2029.06529 -0.05910  2.72118 2.52044e+02  95.04   1.45289
3594  286Rf 104 182  --          --          --   0+ -2034.41507 -0.00000  1.20077 1.76902e+03  95.30   2.94908
3595  287Rf 104 183  SV          --   1+[6,0,0]   1+ -2038.40047 -0.00000  3.65598 4.22742e+02  99.94   1.11733
3596  288Rf 104 184  --          --          --   0+ -2043.33609 -0.00000  1.94200 3.09547e+02  90.16   1.95015
3597  289Rf 104 185  --          --  13-[7,0,7]  13- -2045.60497 -0.01964  4.43322 3.79942e+00  99.99   0.93863
3598  290Rf 104 186  --          --          --   0+ -2049.93660 -0.00000  2.58639 6.47221e+00  99.96   1.51927
3599  291Rf 104 187  --          --  13-[7,0,7]  13- -2051.95727 -0.02174  5.07716 2.48120e+00  99.93   0.82917
3600  292Rf 104 188  --          --          --   0+ -2056.11266  0.00000  3.09275 1.98849e+00 100.00   1.29739
3601  293Rf 104 189  SV          --  13-[7,0,7]  13- -2057.93543 -0.02419  5.66210 2.07737e+00  99.62   0.74991
3602  294Rf 104 190  --          --          --   0+ -2062.32800  0.34315  3.64253 2.38624e+00  81.50   1.12103
3603  295Rf 104 191  --          --   5-[7,3,2]   5- -2064.73401  0.34413  6.03150 1.68038e+00  69.44   0.70726
3604  296Rf 104 192  --          --          --   0+ -2069.37289  0.32950  4.08733 1.44697e+00  82.25   1.01044
3605  297Rf 104 193  --          --   5-[7,3,2]   5- -2071.68345  0.33114  6.41099 1.12687e+00  71.86   0.66824
3606  298Rf 104 194  --          --          --   0+ -2076.13579  0.32303  4.51853 8.94907e-01  82.18   0.92248
3607  299Rf 104 195  --          --   5-[7,3,2]   5- -2078.29776  0.32320  6.84549 7.71365e-01  73.40   0.62856
3608  300Rf 104 196  --          --          --   0+ -2082.59547  0.31559  4.89350 5.93607e-01  82.36   0.85767
3609  301Rf 104 197  --          --   5+[6,0,2]   5+ -2084.61779  0.30373  7.10526 4.93069e-01  83.62   0.60703
3610  302Rf 104 198  --          --          --   0+ -2088.80812  0.30314  5.29239 4.31289e-01  83.29   0.79812
3611  303Rf 104 199  --          --   5+[6,0,2]   5+ -2090.76773  0.29724  7.46282 3.43942e-01  83.66   0.57969
3612  304Rf 104 200  --          --          --   0+ -2094.79239  0.28533  5.55552 3.33797e-01  84.91   0.76319
3613  305Rf 104 201  --          --   1+[6,0,0]   1+ -2096.73361  0.26340  7.51472 3.03275e-01  85.94   0.57593
3614  306Rf 104 202  --          --          --   0+ -2100.64841  0.26306  5.87756 2.60865e-01  86.31   0.72442
3615  307Rf 104 203  --          --   1+[6,0,0]   1+ -2102.53350  0.25651  7.90099 2.10888e-01  85.62   0.54939
3616  308Rf 104 204  --          --          --   0+ -2106.32703  0.24744  6.21638 1.88505e-01  86.31   0.68769
3617  309Rf 104 205  --          --   1+[6,0,0]   1+ -2108.03905  0.25662  8.39103 1.48205e-01  84.86   0.51905
3618  310Rf 104 206  --          --          --   0+ -2111.72099  0.24735  6.59169 1.34596e-01  85.58   0.65114
3619  311Rf 104 207  --          --   1+[6,0,0]   1+ -2113.22007  0.25844  8.91619 1.06208e-01  83.88   0.49006
3620  312Rf 104 208  --          --          --   0+ -2116.81946  0.24937  7.04128 9.75104e-02  84.65   0.61219
3621  313Rf 104 209  --          --   1-[7,3,0]   1- -2118.27223  0.25106  9.10403 8.04368e-02  82.75   0.48047
3622  314Rf 104 210  --          --          --   0+ -2121.62973  0.25162  7.52010 7.14723e-02  83.77   0.57554
3623  315Rf 104 211  --          --   1-[7,3,0]   1- -2122.97566  0.25169  9.51171 5.88456e-02  82.77   0.46088
3624  316Rf 104 212  --          --          --   0+ -2126.16406  0.25327  7.94209 5.29715e-02  83.05   0.54671
3625  317Rf 104 213  --          --   1-[7,3,0]   1- -2127.34984  0.25207 10.01406 4.34169e-02  82.73   0.43884
3626  318Rf 104 214  --          --          --   0+ -2130.42042  0.25416  8.32626 3.97466e-02  82.38   0.52287
3627  319Rf 104 215  --          --   7-[7,2,3]   7- -2131.43381  0.25474 10.46666 3.32730e-02  82.54   0.42072
3628  320Rf 104 216  --          --          --   0+ -2134.39165  0.25442  8.72528 3.04240e-02  81.77   0.50022
3629  321Rf 104 217  --          --   7-[7,2,3]   7- -2135.13995  0.25532 11.13089 2.60450e-02  81.67   0.39668
3630  322Rf 104 218  --          --          --   0+ -2138.05072  0.25408  9.12148 2.39583e-02  81.07   0.47959
3631  323Rf 104 219  --          --   3-[7,2,1]   3- -2138.67284  0.25292 11.38291 2.20503e-02  82.58   0.38826
3632  324Rf 104 220  --          --          --   0+ -2141.34196  0.25311  9.71193 1.94311e-02  80.20   0.45184
3633  325Rf 104 221  --          --   3-[7,2,1]   3- -2141.90950  0.25176 11.72232 1.75391e-02  80.35   0.37748
3634  326Rf 104 222  --          --          --   0+ -2144.29804  0.25141 10.18399 1.60242e-02  79.16   0.43186
3635  327Rf 104 223  --          --   3-[7,2,1]   3- -2144.75302  0.24964 12.13790 1.44645e-02  79.75   0.36506
3636  328Rf 104 224  --          --          --   0+ -2146.99107  0.24900 10.56142 1.32988e-02  78.02   0.41711
3637  329Rf 104 225  --          --   1-[7,2,1]   1- -2147.28099  0.24629 12.52760 1.20943e-02  78.02   0.35414
3638  330Rf 104 226  --          --          --   0+ -2149.43370  0.24601 10.91616 1.10557e-02  76.75   0.40414
3639  331Rf 104 227  --          --   1-[7,2,1]   1- -2149.61237  0.24268 12.91167 9.98835e-03  77.17   0.34400
3640  332Rf 104 228  --          --          --   0+ -2151.65330  0.24288 11.25670 9.22351e-03  75.38   0.39243
3641  333Rf 104 229  --          --   1-[7,2,1]   1- -2151.66499  0.23994 13.35962 8.28444e-03  76.04   0.33288
3642  334Rf 104 230  --          --          --   0+ -2153.62345  0.24049 11.55162 7.72641e-03  73.86   0.38283
3643  335Rf 104 231  --          --   1-[7,2,1]   1- -2153.42292  0.24120 13.82817 7.47780e-03  80.34   0.32199
3644  282Db 105 177  --   3-[5,0,1]   1+[6,4,0]   4- -2015.60540 -0.12362  1.66405 4.76573e+02  95.45   2.22824
3645  283Db 105 178  --   3-[5,0,1]          --   3- -2021.24244 -0.11212  1.80075 3.95676e+02  99.96   2.08165
3646  284Db 105 179  --   1-[5,0,1]   3+[6,5,1]   4- -2025.29257 -0.08883  2.23837 1.60951e+02  97.55   1.72393
3647  285Db 105 180  RC   1-[5,1,0]          --   1- -2030.63208 -0.07221  2.43365 7.60890e+01  99.89   1.60253
3648  286Db 105 181  --   1-[5,1,0]   1+[6,5,1]   0- -2034.71709 -0.06040  2.87185 5.73340e+01  99.51   1.38543
3649  287Db 105 182  SV  13+[6,0,6]          --  13+ -2040.07686 -0.00066  2.67860 8.38139e+03  99.56   1.47320
3650  288Db 105 183  --   1-[5,1,0]   1+[6,0,0]   2- -2044.20466 -0.02078  3.08247 3.61935e+01  99.98   1.30123
3651  289Db 105 184  SV  13+[6,0,6]          --  13+ -2049.22321 -0.00050  3.44113 1.88061e+03  99.92   1.17966
3652  290Db 105 185  SC  11+[6,1,5]  13-[7,0,7]   2- -2051.68551 -0.01967  3.95987 4.49517e+00 100.00   1.03980
3653  291Db 105 186  --  13+[6,0,6]          --  13+ -2056.17805 -0.00035  4.03537 9.18969e+00 100.00   1.02220
3654  292Db 105 187  --   1-[5,1,0]  13-[7,0,7]  12+ -2058.39897 -0.02478  4.60085 4.43182e+00  99.83   0.90741
3655  293Db 105 188  --  13+[6,0,6]          --  13+ -2062.69693  0.00012  4.51959 2.73295e+00 100.00   0.92228
3656  294Db 105 189  SC   1-[5,1,0]  13-[7,0,7]  12+ -2064.73849 -0.02787  5.21920 2.20555e+00  99.59   0.80841
3657  295Db 105 190  --   1+[6,5,1]          --   1+ -2069.94559  0.33757  4.05262 4.01315e+00  86.75   1.01827
3658  296Db 105 191  --   7+[6,3,3]   1-[7,2,1]   8- -2071.32742  0.10016  5.30351 1.96039e+00  97.10   0.79658
3659  297Db 105 192  --   1+[6,5,1]          --   1+ -2077.27421  0.33390  4.50363 2.19101e+00  85.13   0.92526
3660  298Db 105 193  --   1+[6,5,1]   5-[7,3,2]   4- -2079.74945  0.33385  5.88037 1.91121e+00  69.84   0.72410
3661  299Db 105 194  --   1+[6,5,1]          --   1+ -2084.31708  0.33102  4.94264 1.27087e+00  83.84   0.84986
3662  300Db 105 195  --   1+[6,5,1]   5-[7,3,2]   4- -2086.62695  0.32941  6.36904 1.23323e+00  71.62   0.67234
3663  301Db 105 196  --   1+[6,5,1]          --   1+ -2091.05072  0.32743  5.33817 7.89799e-01  82.97   0.79181
3664  302Db 105 197  --   1+[6,5,1]   5+[6,0,2]   4+ -2093.15317  0.31692  6.75831 6.61964e-01  84.45   0.63614
3665  303Db 105 198  --   1+[6,5,1]          --   1+ -2097.46435  0.32137  5.76021 5.28855e-01  82.67   0.73808
3666  304Db 105 199  --   1+[6,5,1]   5+[6,0,2]   4+ -2099.52540  0.31351  7.10915 4.36200e-01  83.72   0.60671
3667  305Db 105 200  --   1+[6,5,1]          --   1+ -2103.71354  0.31129  6.18766 3.81867e-01  83.04   0.69066
3668  306Db 105 201  --   1+[6,5,1]   5+[6,0,2]   4+ -2105.66042  0.30654  7.50010 3.07743e-01  83.55   0.57698
3669  307Db 105 202  --   1+[6,5,1]          --   1+ -2109.65112  0.29753  6.51416 2.93991e-01  84.26   0.65837
3670  308Db 105 203  --   1+[6,5,1]   1+[6,0,0]   0+ -2111.57194  0.28456  7.63625 2.65138e-01  84.88   0.56731
3671  309Db 105 204  --   9-[5,0,5]          --   9- -2115.45101  0.23707  6.76652 2.60283e-01  87.77   0.63542
3672  310Db 105 205  --   9-[5,0,5]   1+[6,0,0]   8- -2117.26808  0.24462  8.03381 1.98453e-01  86.43   0.54082
3673  311Db 105 206  --   9-[5,0,5]          --   9- -2121.10707  0.23877  7.14980 1.79962e-01  86.95   0.60348
3674  312Db 105 207  --   9+[6,2,4]   1+[6,0,0]  10+ -2122.71775  0.26294  8.50010 1.59100e-01  83.10   0.51275
3675  313Db 105 208  --   9-[5,0,5]          --   9- -2126.45902  0.24049  7.64266 1.26085e-01  86.10   0.56686
3676  314Db 105 209  --   9-[5,0,5]   1-[7,3,0]   8+ -2128.01730  0.24252  8.72028 1.02741e-01  84.04   0.50049
3677  315Db 105 210  --   9+[6,2,4]          --   9+ -2131.51098  0.25601  8.14278 1.04538e-01  82.64   0.53399
3678  316Db 105 211  RC   9+[6,2,4]   1-[7,3,0]  10- -2132.99218  0.25443  9.19513 8.55492e-02  81.44   0.47595
3679  317Db 105 212  --   9+[6,2,4]          --   9+ -2136.36331  0.25620  8.47522 7.63236e-02  81.91   0.51418
3680  318Db 105 213  --   9+[6,2,4]   1-[7,3,0]  10- -2137.69886  0.25378  9.65941 6.24665e-02  81.93   0.45417
3681  319Db 105 214  --   9+[6,2,4]          --   9+ -2140.95435  0.25622  8.77847 5.65893e-02  81.33   0.49735
3682  320Db 105 215  --   9+[6,2,4]   7-[7,2,3]  16- -2142.12396  0.25608 10.10298 4.98437e-02  81.25   0.43516
3683  321Db 105 216  --   9+[6,2,4]          --   9+ -2145.28207  0.25598  9.09005 4.28979e-02  80.81   0.48117
3684  322Db 105 217  --   9+[6,2,4]   7-[7,2,3]  16- -2146.17805  0.25627 10.75299 3.80347e-02  80.79   0.41001
3685  323Db 105 218  --   9+[6,2,4]          --   9+ -2149.24959  0.25508  9.47067 3.33382e-02  80.28   0.46278
3686  324Db 105 219  --   9+[6,2,4]  11+[8,3,5]  20+ -2150.02504  0.25453 10.90287 2.88083e-02  80.23   0.40462
3687  325Db 105 220  --   9+[6,2,4]          --   9+ -2152.84109  0.25387 10.03748 2.65482e-02  79.68   0.43787
3688  326Db 105 221  --   9+[6,2,4]   3-[7,2,1]  12- -2153.58180  0.25258 11.27688 2.40331e-02  80.66   0.39176
3689  327Db 105 222  --   9+[6,2,4]          --   9+ -2156.09450  0.25220 10.48260 2.14458e-02  79.00   0.42011
3690  328Db 105 223  --   9+[6,2,4]   3-[7,2,1]  12- -2156.69140  0.25062 11.72290 1.93227e-02  80.62   0.37746
3691  329Db 105 224  --   9+[6,2,4]          --   9+ -2159.07082  0.25014 10.83892 1.73908e-02  78.25   0.40690
3692  330Db 105 225  --   9+[6,2,4]   1-[7,2,1]   8- -2159.49944  0.24792 12.16788 1.58177e-02  79.40   0.36420
3693  331Db 105 226  --   9+[6,2,4]          --   9+ -2161.75893  0.24776 11.19341 1.41354e-02  77.44   0.39456
3694  332Db 105 227  --   9+[6,2,4]   1-[7,2,1]   8- -2162.06803  0.24497 12.59786 1.27414e-02  78.97   0.35224
3695  333Db 105 228  --   9+[6,2,4]          --   9+ -2164.19264  0.24501 11.56978 1.15405e-02  76.41   0.38225
3696  334Db 105 229  --   9+[6,2,4]   1-[7,2,1]   8- -2164.33092  0.24214 13.06260 1.02976e-02  77.81   0.34017
3697  335Db 105 230  --   9+[6,2,4]          --   9+ -2166.38995  0.24273 11.91156 9.49565e-03  75.09   0.37172
3698  336Db 105 231  --   9+[6,2,4]   1-[7,2,1]   8- -2166.30380  0.24311 13.55177 9.30954e-03  83.69   0.32833
3699  286Sg 106 180  --          --          --   0+ -2037.43199 -0.07128  0.20159 1.91972e+06  99.82  14.60114
3700  287Sg 106 181  SV          --   1+[6,5,1]   1+ -2041.64441 -0.05938  1.77148 7.93663e+03  94.85   2.11129
3701  288Sg 106 182  --          --          --   0+ -2047.18216 -0.00000  0.27457 2.83804e+08  50.04  10.93296
3702  289Sg 106 183  SV          --   1+[6,0,0]   1+ -2051.40750 -0.00000  2.57987 7.09960e+05  80.59   1.52264
3703  290Sg 106 184  --          --          --   0+ -2056.59401 -0.00000  1.06086 1.02254e+04   6.01   3.28036
3704  291Sg 106 185  --          --  13-[7,0,7]  13- -2059.26231 -0.01946  3.33874 1.04670e+02 100.00   1.21193
3705  292Sg 106 186  --          --          --   0+ -2063.90567 -0.00000  1.61367 4.01352e+01  99.85   2.28798
3706  293Sg 106 187  --          --  13-[7,0,7]  13- -2066.29906 -0.02112  4.02950 7.98609e+00  99.98   1.02355
3707  294Sg 106 188  --          --          --   0+ -2070.77161  0.00000  2.12337 8.36481e+00 100.00   1.80487
3708  295Sg 106 189  --          --   1+[6,1,1]   1+ -2073.21746  0.38765  4.48581 8.15317e+00  82.16   0.92860
3709  296Sg 106 190  --          --          --   0+ -2078.13268  0.36731  2.58575 7.83585e+00  84.89   1.51960
3710  297Sg 106 191  --          --   9+[6,0,4]   9+ -2080.84116  0.36477  4.87905 4.45018e+00  83.07   0.86000
3711  298Sg 106 192  --          --          --   0+ -2085.66723  0.35411  3.03213 4.24562e+00  84.07   1.32039
3712  299Sg 106 193  --          --   5-[7,3,2]   5- -2088.27580  0.35049  5.27879 2.34039e+00  76.99   0.80001
3713  300Sg 106 194  --          --          --   0+ -2091.60666  0.21547  3.14442 5.85536e+00  93.18   1.27843
3714  301Sg 106 195  --          --   7+[8,5,3]   7+ -2095.34415  0.34391  5.79340 1.57436e+00  81.35   0.73417
3715  302Sg 106 196  --          --          --   0+ -2098.79314  0.22037  3.54374 3.17373e+00  92.68   1.14903
3716  303Sg 106 197  RV          --   7+[8,5,3]   7+ -2102.14385  0.33525  6.28483 9.98856e-01  80.63   0.68072
3717  304Sg 106 198  --          --          --   0+ -2105.76804  0.22240  3.94252 1.80139e+00  91.85   1.04393
3718  305Sg 106 199  --          --   7+[6,0,4]   7+ -2108.59992  0.31958  6.61935 7.21295e-01  82.86   0.64860
3719  306Sg 106 200  --          --          --   0+ -2113.01632  0.32066  4.73752 6.56740e-01  81.18   0.88348
3720  307Sg 106 201  --          --   5+[6,0,2]   5+ -2115.00853  0.31197  6.85427 5.34351e-01  82.14   0.62781
3721  308Sg 106 202  --          --          --   0+ -2119.19363  0.30165  4.99183 5.18887e-01  82.82   0.84217
3722  309Sg 106 203  --          --   1+[6,0,0]   1+ -2121.17096  0.25400  6.73902 5.18687e-01  87.41   0.63784
3723  310Sg 106 204  --          --          --   0+ -2125.21060  0.24205  5.12684 4.45227e-01  88.46   0.82179
3724  311Sg 106 205  --          --   1+[6,0,0]   1+ -2127.21548  0.25371  7.21142 3.39123e-01  86.53   0.59864
3725  312Sg 106 206  --          --          --   0+ -2131.14080  0.24283  5.50931 2.97948e-01  87.52   0.76910
3726  313Sg 106 207  --          --   1+[6,0,0]   1+ -2132.93572  0.25586  7.71830 2.29761e-01  85.35   0.56163
3727  314Sg 106 208  --          --          --   0+ -2136.76894  0.24499  5.90269 2.05480e-01  86.50   0.72156
3728  315Sg 106 209  --          --   1-[7,3,0]   1- -2138.45431  0.24762  8.00545 1.62490e-01  83.30   0.54263
3729  316Sg 106 210  --          --          --   0+ -2142.09094  0.24719  6.37587 1.44709e-01  85.23   0.67167
3730  317Sg 106 211  --          --   1-[7,3,0]   1- -2143.69500  0.24777  8.37498 1.15445e-01  83.47   0.51999
3731  318Sg 106 212  --          --          --   0+ -2147.14361  0.24897  6.82022 1.04707e-01  83.97   0.63074
3732  319Sg 106 213  --          --   1-[7,3,0]   1- -2148.61761  0.24796  8.85050 8.38572e-02  83.35   0.49351
3733  320Sg 106 214  --          --          --   0+ -2151.94629  0.25008  7.21909 7.76405e-02  82.77   0.59805
3734  321Sg 106 215  --          --   7-[7,2,3]   7- -2153.23229  0.25084  9.33962 6.45824e-02  81.53   0.46895
3735  322Sg 106 216  --          --          --   0+ -2156.48618  0.25048  7.58782 5.88569e-02  81.71   0.57071
3736  323Sg 106 217  --          --   7-[7,2,3]   7- -2157.50380  0.25150 10.00241 5.04117e-02  80.12   0.43933
3737  324Sg 106 218  --          --          --   0+ -2160.67741  0.25014  7.97582 4.57294e-02  80.81   0.54453
3738  325Sg 106 219  --          --  11+[8,3,5]  11+ -2161.58755  0.25010 10.23792 3.94598e-02  80.25   0.42969
3739  326Sg 106 220  --          --          --   0+ -2164.52995  0.24888  8.58865 3.63390e-02  80.01   0.50775
3740  327Sg 106 221  --          --   3-[7,2,1]   3- -2165.37315  0.24779 10.60203 3.27559e-02  80.68   0.41559
3741  328Sg 106 222  --          --          --   0+ -2168.03013  0.24670  9.09074 2.90385e-02  79.33   0.48113
3742  329Sg 106 223  --          --   3-[7,2,1]   3- -2168.76193  0.24506 11.03160 2.59676e-02  80.84   0.40010
3743  330Sg 106 224  --          --          --   0+ -2171.27032  0.24378  9.51019 2.32187e-02  78.68   0.46095
3744  331Sg 106 225  --          --   1-[7,2,1]   1- -2171.84443  0.24154 11.46324 2.09162e-02  79.58   0.38566
3745  332Sg 106 226  --          --          --   0+ -2174.24034  0.24024  9.91332 1.85853e-02  78.01   0.44309
3746  333Sg 106 227  --          --   1-[7,2,1]   1- -2174.71344  0.23717 11.87515 1.65585e-02  79.51   0.37282
3747  334Sg 106 228  --          --          --   0+ -2176.96993  0.23636 10.30657 1.49652e-02  77.16   0.42695
3748  335Sg 106 229  --          --   1-[7,2,1]   1- -2177.27174  0.23295 12.37110 1.32377e-02  78.85   0.35845
3749  336Sg 106 230  --          --          --   0+ -2179.43771  0.23274 10.64552 1.21788e-02  76.00   0.41396
3750  337Sg 106 231  --          --   1-[7,2,1]   1- -2179.48833  0.23061 12.92984 1.07766e-02  77.31   0.34353
3751  338Sg 106 232  --          --          --   0+ -2181.63187  0.23056 10.91543 1.00455e-02  74.36   0.40417
3752  339Sg 106 233  --          --   5-[7,1,2]   5- -2181.52861  0.22233 13.15734 8.92057e-03  70.70   0.33781
3753  290Bh 107 183  SV  13+[6,0,6]   1+[6,0,0]  14+ -2056.54568  0.00621  2.16788 4.92339e+06  68.81   1.77261
3754  291Bh 107 184  SV  13+[6,0,6]          --  13+ -2061.82518  0.00137  2.53760 1.39239e+06  90.98   1.54488
3755  292Bh 107 185  --   1+[6,4,0]  13-[7,0,7]  14- -2064.69422 -0.01976  2.94155 2.57464e+01  99.97   1.35635
3756  293Bh 107 186  --  13+[6,0,6]          --  13+ -2069.52293  0.00313  3.04462 4.26751e+01 100.00   1.31558
3757  294Bh 107 187  --   1+[6,4,0]  13-[7,0,7]  14- -2072.10263 -0.02162  3.65592 1.45454e+01  99.93   1.11734
3758  295Bh 107 188  --   3+[6,4,2]          --   3+ -2076.82413  0.39554  3.11117 2.38304e+01  86.15   1.29057
3759  296Bh 107 189  SC   7-[5,0,3]   1-[7,4,1]   6+ -2079.10009  0.03867  4.17919 1.04474e+01  99.64   0.99030
3760  297Bh 107 190  --   9+[6,2,4]          --   9+ -2084.91785  0.36412  3.30649 1.30149e+01  86.41   1.22247
3761  298Bh 107 191  --   9+[6,2,4]   5-[7,3,2]  14- -2087.79682  0.36265  4.51443 5.75878e+00  70.92   0.92324
3762  299Bh 107 192  --   1+[6,5,1]          --   1+ -2092.48987  0.33742  3.63103 1.24382e+01  84.97   1.12422
3763  300Bh 107 193  --   9+[6,2,4]   5-[7,3,2]  14- -2095.54029  0.35243  4.87004 3.52035e+00  75.12   0.86146
3764  301Bh 107 194  --   1+[6,5,1]          --   1+ -2100.09367  0.33481  4.05367 6.12340e+00  81.76   1.01803
3765  302Bh 107 195  RC   9+[6,2,4]   5-[7,3,2]  14- -2102.94483  0.34573  5.35398 2.11062e+00  76.89   0.78966
3766  303Bh 107 196  --   1+[6,5,1]          --   1+ -2107.38909  0.33235  4.43748 3.24510e+00  79.12   0.93781
3767  304Bh 107 197  --   9+[6,2,4]   7+[8,5,3]  16+ -2109.94986  0.34007  5.88924 1.43441e+00  79.46   0.72309
3768  305Bh 107 198  --   1+[6,5,1]          --   1+ -2114.34493  0.32836  4.77074 1.87614e+00  77.30   0.87785
3769  306Bh 107 199  --   9+[6,2,4]   5+[6,0,2]  14+ -2116.70724  0.32828  6.18555 1.08442e+00  81.27   0.69088
3770  307Bh 107 200  --   1+[6,5,1]          --   1+ -2120.98452  0.32086  5.21200 1.20137e+00  76.96   0.80944
3771  308Bh 107 201  --   9+[6,2,4]   7+[8,5,3]   2+ -2123.15182  0.32244  6.59264 6.66671e-01  81.79   0.65106
3772  309Bh 107 202  --   9+[6,2,4]          --   9+ -2127.45995  0.31994  5.55295 6.13813e-01  79.75   0.76352
3773  310Bh 107 203  --   1+[6,5,1]   1+[6,0,0]   0+ -2129.43027  0.28451  6.54935 8.01216e-01  84.02   0.65507
3774  311Bh 107 204  --   1+[6,5,1]          --   1+ -2133.60474  0.28951  5.76714 6.28564e-01  82.26   0.73726
3775  312Bh 107 205  --   9-[5,0,5]   1+[6,0,0]   8- -2135.71134  0.24983  6.84784 5.05409e-01  87.71   0.62836
3776  313Bh 107 206  --   5-[5,1,2]          --   5- -2139.77147  0.23719  6.25889 4.26040e-01  88.53   0.68335
3777  314Bh 107 207  --   9-[5,0,5]   1+[6,0,0]   8- -2141.70660  0.25043  7.37665 3.30608e-01  86.42   0.58605
3778  315Bh 107 208  --   9-[5,0,5]          --   9- -2145.64358  0.24325  6.51051 3.00956e-01  87.05   0.65871
3779  316Bh 107 209  --   9-[5,0,5]   1-[7,3,0]   8+ -2147.45179  0.24496  7.65463 2.30876e-01  83.28   0.56602
3780  317Bh 107 210  --   9-[5,0,5]          --   9- -2151.24186  0.24286  6.98272 2.05921e-01  85.76   0.61700
3781  318Bh 107 211  --   9-[5,0,5]   1-[7,3,0]   8+ -2152.97998  0.24350  8.02540 1.61116e-01  83.64   0.54135
3782  319Bh 107 212  --   5-[5,1,2]          --   5- -2156.59069  0.24515  7.43361 1.47661e-01  84.08   0.58183
3783  320Bh 107 213  --   5-[5,1,2]   1-[7,3,0]   6+ -2158.21058  0.24438  8.50999 1.17035e-01  83.48   0.51219
3784  321Bh 107 214  --   5-[5,1,2]          --   5- -2161.68159  0.24672  7.75568 1.10277e-01  82.32   0.55908
3785  322Bh 107 215  --   5-[5,1,2]   1-[7,3,0]   6+ -2163.10934  0.24453  9.04601 8.78748e-02  83.01   0.48339
3786  323Bh 107 216  --   5-[5,1,2]          --   5- -2166.49210  0.24746  8.05362 8.39236e-02  80.83   0.53957
3787  324Bh 107 217  --   5-[5,1,2]   7-[7,2,3]  12+ -2167.64625  0.24842  9.64401 7.27233e-02  79.09   0.45486
3788  325Bh 107 218  --   5-[5,1,2]          --   5- -2171.01021  0.24733  8.36611 6.52786e-02  79.61   0.52051
3789  326Bh 107 219  --   5-[5,1,2]  11+[8,3,5]  16- -2172.07065  0.24752  9.81133 5.62424e-02  79.15   0.44748
3790  327Bh 107 220  --   5-[5,1,2]          --   5- -2175.16136  0.24621  8.89337 5.13818e-02  78.72   0.49125
3791  328Bh 107 221  --   5-[5,1,2]   3-[7,2,1]   8+ -2176.14268  0.24550 10.14929 4.65055e-02  79.68   0.43326
3792  329Bh 107 222  --   5-[5,1,2]          --   5- -2178.96035  0.24427  9.32568 4.03903e-02  78.11   0.46962
3793  330Bh 107 223  --   5-[5,1,2]   3-[7,2,1]   8+ -2179.84383  0.24297 10.54300 3.60066e-02  80.15   0.41781
3794  331Bh 107 224  RV   5-[5,1,2]          --   5- -2182.46901  0.24170  9.68664 3.16537e-02  77.66   0.45296
3795  332Bh 107 225  --   5-[5,1,2]   1-[7,2,1]   4+ -2183.20339  0.24004 10.92293 2.85002e-02  79.17   0.40390
3796  333Bh 107 226  --   5-[5,1,2]          --   5- -2185.73037  0.23868 10.05281 2.48340e-02  77.22   0.43723
3797  334Bh 107 227  --   5-[5,1,2]   1-[7,2,1]   4+ -2186.35931  0.23615 11.31473 2.19663e-02  79.51   0.39051
3798  335Bh 107 228  --   5-[5,1,2]          --   5- -2188.73963  0.23542 10.44369 1.95773e-02  76.65   0.42160
3799  336Bh 107 229  --   5-[5,1,2]   1-[7,2,1]   4+ -2189.18831  0.23235 11.81242 1.71246e-02  79.17   0.37472
3800  337Bh 107 230  --   5-[5,1,2]          --   5- -2191.47557  0.23249 10.80087 1.56151e-02  75.65   0.40827
3801  338Bh 107 231  --   5-[5,1,2]  13+[8,2,6]  18- -2191.66431  0.22901 12.20215 1.35453e-02  75.86   0.36322
3802  339Bh 107 232  --   5-[5,1,2]          --   5- -2193.91621  0.23091 11.08788 1.26333e-02  74.01   0.39815
3803  340Bh 107 233  --   5-[5,1,2]   5-[7,1,2]  10+ -2193.89886  0.22411 12.60599 1.13963e-02  72.22   0.35202
3804  292Hs 108 184  --          --          --   0+ -2068.47131 -0.00000  0.19592 5.93178e+04   2.82  14.99979
3805  293Hs 108 185  --          --  13-[7,0,7]  13- -2071.54887 -0.01899  2.30750 5.98996e+01 100.00   1.67882
3806  294Hs 108 186  --          --          --   0+ -2076.57611 -0.00000  0.63001 1.78809e+03 100.00   5.15878
3807  295Hs 108 187  --          --  13-[7,0,7]  13- -2079.34010 -0.02011  3.03224 3.55990e+01 100.00   1.32034
3808  296Hs 108 188  --          --          --   0+ -2084.16216  0.00000  1.15360 8.80152e+01  99.78   3.05236
3809  297Hs 108 189  --          --   1+[6,1,1]   1+ -2087.19694  0.40204  3.43902 4.66569e+01  86.07   1.18031
3810  298Hs 108 190  --          --          --   0+ -2091.47250  0.00000  1.58801 1.85182e+01  99.99   2.31975
3811  299Hs 108 191  --          --   5-[7,3,2]   5- -2095.33266  0.38243  3.89239 1.48773e+01  67.96   1.05606
3812  300Hs 108 192  --          --          --   0+ -2098.49644  0.21614  1.77020 1.37803e+02  95.38   2.11261
3813  301Hs 108 193  --          --   7+[6,0,4]   7+ -2103.19193  0.36423  4.35485 1.25948e+01  80.95   0.95398
3814  302Hs 108 194  --          --          --   0+ -2106.40653  0.22281  2.12902 4.60729e+01  95.33   1.80071
3815  303Hs 108 195  --          --   5+[6,0,2]   5+ -2110.38695  0.33624  5.03479 9.86488e+00  85.17   0.83558
3816  304Hs 108 196  --          --          --   0+ -2114.13203  0.22792  2.51720 1.84106e+01  94.65   1.55585
3817  305Hs 108 197  --          --   7+[8,5,3]   7+ -2118.18976  0.34415  5.29621 3.63982e+00  75.85   0.79759
3818  306Hs 108 198  --          --          --   0+ -2121.60938  0.23183  2.93678 8.26397e+00  93.64   1.35830
3819  307Hs 108 199  --          --   1-[7,3,0]   1- -2125.18039  0.34972  5.72100 1.45062e+00  60.74   0.74276
3820  308Hs 108 200  --          --          --   0+ -2128.88990  0.21669  3.38607 3.85371e+00  93.27   1.19679
3821  309Hs 108 201  --          --   5+[6,0,2]   5+ -2131.94908  0.32690  5.92062 1.49554e+00  77.41   0.71954
3822  310Hs 108 202  --          --          --   0+ -2135.89155  0.23244  3.77515 2.17975e+00  91.46   1.08556
3823  311Hs 108 203  --          --   1-[7,3,0]   1- -2138.38593  0.32713  6.34154 7.67756e-01  67.34   0.67505
3824  312Hs 108 204  --          --          --   0+ -2142.64441  0.23633  4.17908 1.26414e+00  90.15   0.99033
3825  313Hs 108 205  --          --   1+[6,0,0]   1+ -2144.92487  0.24860  6.25892 9.03285e-01  87.60   0.68334
3826  314Hs 108 206  --          --          --   0+ -2149.08771  0.23806  4.57202 7.71059e-01  88.90   0.91263
3827  315Hs 108 207  --          --   1+[6,0,0]   1+ -2151.15957  0.25107  6.75989 5.65268e-01  86.11   0.63600
3828  316Hs 108 208  --          --          --   0+ -2155.21601  0.23966  4.94451 4.93187e-01  87.56   0.84956
3829  317Hs 108 209  --          --   1-[7,3,0]   1- -2157.13557  0.24334  7.09638 3.64669e-01  81.91   0.60774
3830  318Hs 108 210  --          --          --   0+ -2161.05731  0.24117  5.42949 3.29715e-01  86.06   0.77953
3831  319Hs 108 211  --          --   1-[7,3,0]   1- -2162.91347  0.24269  7.43758 2.49900e-01  82.62   0.58154
3832  320Hs 108 212  --          --          --   0+ -2166.64050  0.24254  5.86647 2.29188e-01  84.25   0.72569
3833  321Hs 108 213  --          --   1-[7,3,0]   1- -2168.38405  0.24232  7.85849 1.76051e-01  82.22   0.55219
3834  322Hs 108 214  --          --          --   0+ -2171.94917  0.24357  6.26483 1.64858e-01  82.57   0.68274
3835  323Hs 108 215  --          --   1-[7,3,0]   1- -2173.52301  0.24190  8.37585 1.28053e-01  81.74   0.51994
3836  324Hs 108 216  --          --          --   0+ -2177.00278  0.24410  6.62362 1.21394e-01  81.17   0.64821
3837  325Hs 108 217  RC          --   1-[7,3,0]   1- -2178.30240  0.24089  9.03875 9.52177e-02  81.42   0.48376
3838  326Hs 108 218  --          --          --   0+ -2181.74446  0.24367  6.96994 9.10822e-02  80.23   0.61806
3839  327Hs 108 219  --          --  11+[8,3,5]  11+ -2182.93288  0.24412  9.18058 7.69239e-02  79.40   0.47666
3840  328Hs 108 220  --          --          --   0+ -2186.11978  0.24189  7.52709 6.90660e-02  79.86   0.57504
3841  329Hs 108 221  --          --   3-[7,2,1]   3- -2187.20831  0.24104  9.56439 6.02914e-02  79.13   0.45847
3842  330Hs 108 222  --          --          --   0+ -2190.15382  0.23900  8.02793 5.25354e-02  79.85   0.54119
3843  331Hs 108 223  --          --   3-[7,2,1]   3- -2191.15966  0.23752  9.94756 4.47895e-02  79.64   0.44164
3844  332Hs 108 224  --          --          --   0+ -2193.91746  0.23551  8.44105 4.01663e-02  79.90   0.51614
3845  333Hs 108 225  --          --   3-[7,2,1]   3- -2194.78639  0.23325 10.39515 3.36560e-02  79.96   0.42348
3846  334Hs 108 226  --          --          --   0+ -2197.43316  0.23173  8.82566 3.10370e-02  79.76   0.49483
3847  335Hs 108 227  --          --   1-[7,2,1]   1- -2198.20627  0.22927 10.72366 2.65167e-02  79.53   0.41108
3848  336Hs 108 228  --          --          --   0+ -2200.72097  0.22791  9.21913 2.43403e-02  79.29   0.47477
3849  337Hs 108 229  --          --   1-[7,2,1]   1- -2201.33687  0.22472 11.21096 2.05955e-02  79.13   0.39397
3850  338Hs 108 230  --          --          --   0+ -2203.73319  0.22428  9.56752 1.94200e-02  78.39   0.45832
3851  339Hs 108 231  --          --  13+[8,2,6]  13+ -2204.09151  0.22147 11.62743 1.67381e-02  78.35   0.38043
3852  340Hs 108 232  --          --          --   0+ -2206.43101  0.22126  9.84595 1.57535e-02  76.83   0.44598
3853  341Hs 108 233  --          --   5-[7,1,2]   5- -2206.59560  0.21546 12.02202 1.43007e-02  75.12   0.36844
3854  342Hs 108 234  --          --          --   0+ -2208.80168  0.21912 10.29942 1.29433e-02  74.73   0.42724
3855  343Hs 108 235  --          --   5-[7,1,2]   5- -2208.90097  0.21376 12.32572 1.17703e-02  73.50   0.35972
3856  344Hs 108 236  --          --          --   0+ -2210.90174  0.21780 10.66160 1.07202e-02  72.51   0.41337
3857  345Hs 108 237  --          --   5-[7,1,2]   5- -2210.87878  0.21348 12.67543 9.78759e-03  72.22   0.35017
3858  294Mt 109 185  --   1+[6,4,0]  13-[7,0,7]  14- -2076.32667 -0.02018  1.96115 1.79410e+02  99.99   1.93365
3859  295Mt 109 186  --  13+[6,0,6]          --  13+ -2081.57254  0.00695  2.02057 2.35042e+02 100.00   1.88429
3860  296Mt 109 187  --   1+[6,4,0]  13-[7,0,7]  14- -2084.52372 -0.02226  2.64194 5.90783e+01  99.99   1.49117
3861  297Mt 109 188  --   3+[6,4,2]          --   3+ -2089.69259  0.39408  1.93381 5.23271e+02  87.65   1.95729
3862  298Mt 109 189  SC  13+[6,0,6]   1-[7,4,1]  12- -2092.22730  0.02729  3.33811 4.39724e+01  99.80   1.21214
3863  299Mt 109 190  --  13+[6,0,6]          --  13+ -2097.12816  0.02498  2.99174 2.46130e+01  99.97   1.33618
3864  300Mt 109 191  --   7-[5,0,3]   1-[7,4,1]   8+ -2099.91983  0.08909  3.39613 5.21108e+01  96.98   1.19362
3865  301Mt 109 192  --   1-[5,2,1]          --   1- -2104.94525  0.11577  2.84857 1.04568e+02  67.67   1.39542
3866  302Mt 109 193  --   1-[5,2,1]   1+[6,0,0]   0- -2107.91295  0.14329  3.61256 6.33076e+01  63.75   1.12938
3867  303Mt 109 194  --   1-[5,2,1]          --   1- -2112.90805  0.14095  3.12457 4.84942e+01  67.25   1.28565
3868  304Mt 109 195  --   5-[5,1,2]   7+[8,5,3]  12- -2117.59513  0.35165  4.42359 1.22294e+01  77.39   0.94049
3869  305Mt 109 196  --   1+[6,5,1]          --   1+ -2122.09063  0.34164  3.69651 2.07527e+01  73.14   1.10632
3870  306Mt 109 197  --   5-[5,1,2]   7+[8,5,3]  12- -2125.18216  0.34423  4.93802 6.56759e+00  72.53   0.85059
3871  307Mt 109 198  --   9-[5,0,5]          --   9- -2128.85314  0.30998  4.61423 8.65665e+00  83.24   0.90501
3872  308Mt 109 199  --   3+[6,4,2]   1-[7,4,1]   2- -2132.47233  0.35571  5.36775 2.17627e+00  53.60   0.78779
3873  309Mt 109 200  --   3+[6,4,2]          --   3+ -2137.17221  0.34828  4.29566 2.70592e+00  69.54   0.96591
3874  310Mt 109 201  --   3+[6,4,2]   1-[7,4,1]   2- -2139.50994  0.34940  5.72873 1.42360e+00  58.18   0.74183
3875  311Mt 109 202  --   5-[5,1,2]          --   5- -2143.92070  0.33203  4.72846 1.89179e+00  69.86   0.88503
3876  312Mt 109 203  --   5-[5,1,2]   1-[7,3,0]   6+ -2146.25435  0.33308  6.05319 1.06270e+00  61.94   0.70490
3877  313Mt 109 204  RV   3+[6,4,2]          --   3+ -2150.37532  0.33070  5.16392 1.09722e+00  70.79   0.81637
3878  314Mt 109 205  --   5-[5,1,2]   1+[6,0,0]   6- -2152.70530  0.24711  5.82756 1.38273e+00  86.76   0.73018
3879  315Mt 109 206  --   5-[5,1,2]          --   5- -2156.98453  0.23748  5.20699 1.18690e+00  87.26   0.81016
3880  316Mt 109 207  --   5-[5,1,2]   1+[6,0,0]   6- -2159.21282  0.24903  6.32378 8.48960e-01  85.04   0.67682
3881  317Mt 109 208  --   5-[5,1,2]          --   5- -2163.41086  0.23794  5.56050 7.46797e-01  85.80   0.76256
3882  318Mt 109 209  --   5-[5,1,2]   1-[7,3,0]   6+ -2165.43697  0.24182  6.67213 5.30382e-01  79.14   0.64381
3883  319Mt 109 210  --   5-[5,1,2]          --   5- -2169.51276  0.23851  5.99701 4.90886e-01  83.93   0.71103
3884  320Mt 109 211  --   5-[5,1,2]   1-[7,3,0]   6+ -2171.49140  0.24034  6.97625 3.63451e-01  80.02   0.61753
3885  321Mt 109 212  --   5-[5,1,2]          --   5- -2175.34175  0.23930  6.42363 3.35561e-01  81.71   0.66701
3886  322Mt 109 213  --   5-[5,1,2]   1-[7,3,0]   6+ -2177.22613  0.23951  7.33562 2.54006e-01  79.34   0.58913
3887  323Mt 109 214  --   5-[5,1,2]          --   5- -2180.92353  0.24012  6.80723 2.36677e-01  79.60   0.63187
3888  324Mt 109 215  --   5-[5,1,2]   1-[7,3,0]   6+ -2182.64484  0.23882  7.80182 1.82379e-01  78.66   0.55597
3889  325Mt 109 216  --   9-[5,0,5]          --   9- -2186.24590  0.24167  7.06489 1.82851e-01  80.32   0.61027
3890  326Mt 109 217  --   9-[5,0,5]   1-[7,3,0]   8+ -2187.69697  0.23889  8.51736 1.45217e-01  82.82   0.51177
3891  327Mt 109 218  --   9-[5,0,5]          --   9- -2191.25606  0.23986  7.35953 1.31405e-01  79.88   0.58733
3892  328Mt 109 219  --   9-[5,0,5]  11+[8,3,5]   2- -2192.59054  0.24019  8.69349 1.08813e-01  79.25   0.50195
3893  329Mt 109 220  --   9-[5,0,5]          --   9- -2195.90325  0.23683  7.83096 9.48355e-02  80.25   0.55402
3894  330Mt 109 221  --   9-[5,0,5]   3-[7,2,1]   6+ -2197.12853  0.23556  9.06573 8.11898e-02  79.91   0.48239
3895  331Mt 109 222  --   9-[5,0,5]          --   9- -2200.23014  0.23289  8.26073 6.86173e-02  80.96   0.52679
3896  332Mt 109 223  --   9-[5,0,5]   3-[7,2,1]   6+ -2201.38109  0.23131  9.42287 5.73456e-02  81.13   0.46501
3897  333Mt 109 224  --   9-[5,0,5]          --   9- -2204.28665  0.22880  8.61502 5.02518e-02  81.48   0.50628
3898  334Mt 109 225  --   9-[5,0,5]   3-[7,2,1]   6+ -2205.31201  0.22676  9.85604 4.14252e-02  81.88   0.44554
3899  335Mt 109 226  --   9-[5,0,5]          --   9- -2208.09658  0.22484  8.95394 3.76637e-02  81.60   0.48810
3900  336Mt 109 227  --   9-[5,0,5]   1-[7,2,1]  10+ -2209.01966  0.22277 10.20921 3.18163e-02  81.59   0.43084
3901  337Mt 109 228  --   9-[5,0,5]          --   9- -2211.65573  0.22106  9.36271 2.89538e-02  81.28   0.46785
3902  338Mt 109 229  --   9-[5,0,5]   1-[7,2,1]  10+ -2212.42614  0.21846 10.70546 2.43765e-02  81.25   0.41175
3903  339Mt 109 230  --   9-[5,0,5]          --   9- -2214.93384  0.21746  9.77882 2.28508e-02  80.40   0.44889
3904  340Mt 109 231  --   9-[5,0,5]  13+[8,2,6]   4- -2215.43126  0.21535 11.19376 1.94912e-02  80.46   0.39455
3905  341Mt 109 232  RV   9-[5,0,5]          --   9- -2217.88793  0.21417 10.12993 1.84465e-02  78.75   0.43405
3906  342Mt 109 233  --   9-[5,0,5]   5-[7,1,2]   4+ -2218.17655  0.20940 11.60130 1.67450e-02  76.98   0.38125
3907  343Mt 109 234  --   9-[5,0,5]          --   9- -2220.51442  0.21117 10.62105 1.51170e-02  76.44   0.41487
3908  344Mt 109 235  --   9-[5,0,5]   5-[7,1,2]   4+ -2220.73432  0.20672 11.90861 1.38585e-02  75.89   0.37181
3909  345Mt 109 236  --   9-[5,0,5]          --   9- -2222.83718  0.20806 11.02721 1.24916e-02  74.00   0.40025
3910  346Mt 109 237  --   9-[5,0,5]   5-[7,1,2]   4+ -2222.94050  0.20415 12.25631 1.14866e-02  74.41   0.36167
3911  347Mt 109 238  --   9-[5,0,5]          --   9- -2224.91314  0.20434 11.36358 1.04090e-02  71.77   0.38890
3912  348Mt 109 239  --   9-[5,0,5]   5-[7,1,2]   4+ -2224.88208  0.20125 12.62652 9.60064e-03  73.04   0.35147
3913  300Ds 110 190  --          --          --   0+ -2104.15622  0.00000  0.62444 6.37743e+02 100.00   5.19930
3914  301Ds 110 191  SV          --   1-[7,4,1]   1- -2106.86325  0.07867  2.91119 6.21395e+02  94.27   1.36886
3915  302Ds 110 192  --          --          --   0+ -2111.94051  0.09399  1.11481 9.49852e+02  93.78   3.14340
3916  303Ds 110 193  SC          --   1+[6,0,0]   1+ -2114.95130  0.13995  3.09794 5.38382e+02  95.54   1.29546
3917  304Ds 110 194  --          --          --   0+ -2120.07148  0.13620  1.31879 4.51403e+02  96.46   2.72104
3918  305Ds 110 195  --          --   7+[6,0,4]   7+ -2124.05827  0.34421  4.31725 2.94791e+01  91.55   0.96152
3919  306Ds 110 196  --          --          --   0+ -2128.15098  0.16533  1.57604 1.46710e+02  98.76   2.33489
3920  307Ds 110 197  --          --   7+[8,5,3]   7+ -2132.66972  0.35155  4.36099 2.52311e+01  65.80   0.95276
3921  308Ds 110 198  --          --          --   0+ -2136.06275  0.18638  1.89289 5.62821e+01  97.72   1.99383
3922  309Ds 110 199  --          --   7+[8,5,3]   7+ -2139.98473  0.33943  4.83761 9.29852e+00  81.78   0.86674
3923  310Ds 110 200  --          --          --   0+ -2143.78912  0.21627  2.27756 2.52800e+01  95.68   1.69805
3924  311Ds 110 201  --          --   1-[7,3,0]   1- -2147.55800  0.35251  5.05400 2.81508e+00  50.53   0.83266
3925  312Ds 110 202  --          --          --   0+ -2152.19748  0.34547  3.28953 3.57172e+00  65.52   1.22809
3926  313Ds 110 203  --          --   1-[7,3,0]   1- -2154.42434  0.34332  5.43021 1.86648e+00  55.70   0.77943
3927  314Ds 110 204  --          --          --   0+ -2158.60645  0.24227  3.18853 4.94260e+00  90.78   1.26269
3928  315Ds 110 205  --          --   1+[6,0,0]   1+ -2161.17331  0.24749  5.22966 3.08244e+00  88.32   0.80692
3929  316Ds 110 206  --          --          --   0+ -2165.57723  0.23943  3.58915 2.56719e+00  89.69   1.13599
3930  317Ds 110 207  --          --   1+[6,0,0]   1+ -2167.93556  0.24884  5.73260 1.67377e+00  86.67   0.74137
3931  318Ds 110 208  --          --          --   0+ -2172.23982  0.23878  3.96210 1.44318e+00  88.19   1.03927
3932  319Ds 110 209  --          --   1+[6,0,0]   1+ -2174.38642  0.24989  6.22997 9.85340e-01  84.63   0.68630
3933  320Ds 110 210  --          --          --   0+ -2178.59090  0.23859  4.39003 8.69864e-01  86.40   0.94702
3934  321Ds 110 211  --          --   1-[7,3,0]   1- -2180.69470  0.24047  6.42888 5.96843e-01  79.60   0.66651
3935  322Ds 110 212  --          --          --   0+ -2184.67407  0.23868  4.83286 5.58605e-01  84.46   0.86752
3936  323Ds 110 213  --          --   1-[7,3,0]   1- -2186.69163  0.23899  6.79484 4.01403e-01  80.43   0.63294
3937  324Ds 110 214  --          --          --   0+ -2190.51267  0.23894  5.22139 3.75335e-01  82.52   0.80810
3938  325Ds 110 215  --          --   1-[7,3,0]   1- -2192.37146  0.23778  7.25470 2.78159e-01  80.59   0.59529
3939  326Ds 110 216  --          --          --   0+ -2196.06227  0.23892  5.57057 2.59432e-01  81.05   0.76129
3940  327Ds 110 217  --          --   1-[7,3,0]   1- -2197.65917  0.23596  7.84980 1.94818e-01  80.99   0.55276
3941  328Ds 110 218  --          --          --   0+ -2201.29265  0.23793  5.87556 1.81614e-01  80.41   0.72465
3942  329Ds 110 219  --          --  11+[8,3,5]  11+ -2202.74674  0.23881  8.04392 1.47876e-01  79.40   0.54018
3943  330Ds 110 220  --          --          --   0+ -2206.15627  0.23506  6.36409 1.27778e-01  80.68   0.67283
3944  331Ds 110 221  --          --   3-[7,2,1]   3- -2207.46523  0.23402  8.45775 1.08893e-01  79.76   0.51518
3945  332Ds 110 222  --          --          --   0+ -2210.70092  0.23050  6.87385 9.12327e-02  81.25   0.62614
3946  333Ds 110 223  --          --   3-[7,2,1]   3- -2211.95337  0.22882  8.80356 7.61367e-02  80.94   0.49600
3947  334Ds 110 224  --          --          --   0+ -2214.98729  0.22540  7.30437 6.69416e-02  81.48   0.59149
3948  335Ds 110 225  --          --   3-[7,2,1]   3- -2216.13506  0.22305  9.22183 5.51947e-02  81.46   0.47464
3949  336Ds 110 226  --          --          --   0+ -2219.02746  0.22054  7.69544 5.05420e-02  81.23   0.56320
3950  337Ds 110 227  --          --   1-[7,2,1]   1- -2220.07431  0.21846  9.57471 4.29760e-02  80.64   0.45800
3951  338Ds 110 228  --          --          --   0+ -2222.84621  0.21616  8.12978 3.92683e-02  80.53   0.53479
3952  339Ds 110 229  --          --   1-[7,2,1]   1- -2223.76968  0.21359 10.04035 3.32116e-02  80.12   0.43775
3953  340Ds 110 230  --          --          --   0+ -2226.39342  0.21215  8.53059 3.11453e-02  79.34   0.51102
3954  341Ds 110 231  --          --   1-[7,2,1]   1- -2227.06086  0.20896 10.69267 2.63392e-02  78.79   0.41222
3955  342Ds 110 232  --          --          --   0+ -2229.60175  0.20817  8.86749 2.50409e-02  77.62   0.49261
3956  343Ds 110 233  --          --   5-[7,1,2]   5- -2230.04195  0.20376 10.99218 2.27966e-02  75.80   0.40147
3957  344Ds 110 234  --          --          --   0+ -2232.48962  0.20354  9.33280 2.02692e-02  75.25   0.46927
3958  345Ds 110 235  RC          --   5-[7,1,2]   5- -2232.86250  0.19910 11.33396 1.77787e-02  71.64   0.38987
3959  346Ds 110 236  --          --          --   0+ -2235.07516  0.19737  9.74045 1.64565e-02  72.74   0.45058
3960  347Ds 110 237  --          --   5-[7,1,2]   5- -2235.33216  0.19219 11.72142 1.51636e-02  74.01   0.37751
3961  348Ds 110 238  --          --          --   0+ -2237.43496  0.18817 10.06048 1.33728e-02  70.26   0.43691
3962  349Ds 110 239  --          --   5-[7,1,2]   5- -2237.57226  0.18022 12.10319 1.22954e-02  72.47   0.36607
3963  350Ds 110 240  --          --          --   0+ -2239.61033  0.17203 10.38172 1.09603e-02  67.81   0.42400
3964  351Ds 110 241  --          --   1-[7,1,0]   1- -2239.75582  0.15953 12.28543 9.59286e-03  63.40   0.36085
3965  352Ds 110 242  --          --          --   0+ -2241.76929  0.15445 10.71216 9.12678e-03  64.87   0.41150
3966  353Ds 110 243  --          --   1-[7,1,0]   1- -2241.90791  0.14214 12.52548 8.19822e-03  62.01   0.35420
3967  354Ds 110 244  --          --          --   0+ -2243.79870  0.13686 10.99202 7.81152e-03  61.31   0.40148
3968  355Ds 110 245  --          --   1-[7,1,0]   1- -2243.86925  0.12674 12.83441 7.16383e-03  59.90   0.34599
3969  356Ds 110 246  --          --          --   0+ -2245.69123  0.12114 11.20963 6.80269e-03  57.70   0.39401
3970  357Ds 110 247  --          --   7-[7,0,3]   7- -2245.71892  0.09868 12.93969 6.41439e-03  52.63   0.34328
3971  358Ds 110 248  --          --          --   0+ -2247.44153  0.10223 11.34707 6.07053e-03  53.73   0.38944
3972  359Ds 110 249  --          --   1-[7,1,0]   1- -2247.75350 -0.07106 12.87204 6.06883e-03  47.31   0.34502
3973  360Ds 110 250  --          --          --   0+ -2249.64091  0.00000 10.93391 6.16624e-03  43.68   0.40352
3974  361Ds 110 251  --          --   1-[7,7,0]   1- -2250.01681 -0.00042 12.65444 5.54042e-03  41.89   0.35073
3975  362Ds 110 252  --          --          --   0+ -2252.03000  0.00000 11.26277 5.24959e-03  41.53   0.39223
3976  363Ds 110 253  --          --   1-[7,0,1]   1- -2252.34094  0.00000 12.85613 4.73038e-03  39.69   0.34543
3977  364Ds 110 254  --          --          --   0+ -2254.15402  0.00000 11.61194 4.44977e-03  39.10   0.38092
3978  365Ds 110 255  --          --   1-[7,0,1]   1- -2254.42160  0.00000 13.06363 4.04441e-03  37.66   0.34014
3979  366Ds 110 256  --          --          --   0+ -2256.02354 -0.00000 11.97518 3.79549e-03  36.81   0.36983
3980  367Ds 110 257  --          --   1-[7,0,1]   1- -2256.15046 -0.01023 13.84810 3.47544e-03  35.18   0.32155
3981  368Ds 110 258  --          --          --   0+ -2257.46589  0.00000 12.37605 3.24531e-03  34.48   0.35831
3982  369Ds 110 259  --          --  15+[8,0,8]  15+ -2256.38170 -0.01350 14.66888 2.85543e-03  38.31   0.30415

